Increasing Quantum LDPC Code Distance through Explicit Extensions

We give an explicit construction of quantum low-density parity-check (LDPC) codes without searching for candidates at each size. A fixed pair partition (PP) and fixed integer parameters determine the parity-check matrices at a specified size. Using affine permutation matrices (APMs), we construct a $[[3072,772,32]]$ code with column weight 3 and check weight 8 in each of the X and Z parity-check matrices. A construction based on circulant permutation matrices (CPMs) gives $[[1270,260,\ge34]]$, with column weight 4 and check weight 10. We prove that the construction yields commuting checks and verify the resulting distances using exhaustive search and logical operators. For the main construction, we conjecture the existence of a finite structural distance upper bound and distance improvement toward that bound as the size increases.

==> anc/README.txt <==
Ancillary certificates and audit summary for the CPM-PP code [[1270,260,d]], 34 <= d <= 70.
These summaries do not replace exhaustive-search records or an independent rerun.
Construction data: https://github.com/kasaikenta/apm-pp-distance-extensions
Exact-distance evidence for other instances: https://github.com/kasaikenta/apm-pp-distance-extensions/releases/tag/v1.3.0
The minimum distance of the P=127 instance is not claimed to be exact.
Operational scheduler accounting fields and raw accounting output are omitted from the public audit summary; mathematical verification fields and certificate hashes are unchanged.


==> anc/j4__campaign_input_P127.json <==
{
  "cyclic_period": 127,
  "hx": [
    [
      0,
      127,
      254,
      381,
      508,
      635,
      762,
      889,
      1016,
      1143
    ],
    [
      1,
      128,
      255,
      382,
      509,
      636,
      763,
      890,
      1017,
      1144
    ],
    [
      2,
      129,
      256,
      383,
      510,
      637,
      764,
      891,
      1018,
      1145
    ],
    [
      3,
      130,
      257,
      384,
      511,
      638,
      765,
      892,
      1019,
      1146
    ],
    [
      4,
      131,
      258,
      385,
      512,
      639,
      766,
      893,
      1020,
      1147
    ],
    [
      5,
      132,
      259,
      386,
      513,
      640,
      767,
      894,
      1021,
      1148
    ],
    [
      6,
      133,
      260,
      387,
      514,
      641,
      768,
      895,
      1022,
      1149
    ],
    [
      7,
      134,
      261,
      388,
      515,
      642,
      769,
      896,
      1023,
      1150
    ],
    [
      8,
      135,
      262,
      389,
      516,
      643,
      770,
      897,
      1024,
      1151
    ],
    [
      9,
      136,
      263,
      390,
      517,
      644,
      771,
      898,
      1025,
      1152
    ],
    [
      10,
      137,
      264,
      391,
      518,
      645,
      772,
      899,
      1026,
      1153
    ],
    [
      11,
      138,
      265,
      392,
      519,
      646,
      773,
      900,
      1027,
      1154
    ],
    [
      12,
      139,
      266,
      393,
      520,
      647,
      774,
      901,
      1028,
      1155
    ],
    [
      13,
      140,
      267,
      394,
      521,
      648,
      775,
      902,
      1029,
      1156
    ],
    [
      14,
      141,
      268,
      395,
      522,
      649,
      776,
      903,
      1030,
      1157
    ],
    [
      15,
      142,
      269,
      396,
      523,
      650,
      777,
      904,
      1031,
      1158
    ],
    [
      16,
      143,
      270,
      397,
      524,
      651,
      778,
      905,
      1032,
      1159
    ],
    [
      17,
      144,
      271,
      398,
      525,
      652,
      779,
      906,
      1033,
      1160
    ],
    [
      18,
      145,
      272,
      399,
      526,
      653,
      780,
      907,
      1034,
      1161
    ],
    [
      19,
      146,
      273,
      400,
      527,
      654,
      781,
      908,
      1035,
      1162
    ],
    [
      20,
      147,
      274,
      401,
      528,
      655,
      782,
      909,
      1036,
      1163
    ],
    [
      21,
      148,
      275,
      402,
      529,
      656,
      783,
      910,
      1037,
      1164
    ],
    [
      22,
      149,
      276,
      403,
      530,
      657,
      784,
      911,
      1038,
      1165
    ],
    [
      23,
      150,
      277,
      404,
      531,
      658,
      785,
      912,
      1039,
      1166
    ],
    [
      24,
      151,
      278,
      405,
      532,
      659,
      786,
      913,
      1040,
      1167
    ],
    [
      25,
      152,
      279,
      406,
      533,
      660,
      787,
      914,
      1041,
      1168
    ],
    [
      26,
      153,
      280,
      407,
      534,
      661,
      788,
      915,
      1042,
      1169
    ],
    [
      27,
      154,
      281,
      408,
      535,
      662,
      789,
      916,
      1043,
      1170
    ],
    [
      28,
      155,
      282,
      409,
      536,
      663,
      790,
      917,
      1044,
      1171
    ],
    [
      29,
      156,
      283,
      410,
      537,
      664,
      791,
      918,
      1045,
      1172
    ],
    [
      30,
      157,
      284,
      411,
      538,
      665,
      792,
      919,
      1046,
      1173
    ],
    [
      31,
      158,
      285,
      412,
      539,
      666,
      793,
      920,
      1047,
      1174
    ],
    [
      32,
      159,
      286,
      413,
      540,
      667,
      794,
      921,
      1048,
      1175
    ],
    [
      33,
      160,
      287,
      414,
      541,
      668,
      795,
      922,
      1049,
      1176
    ],
    [
      34,
      161,
      288,
      415,
      542,
      669,
      796,
      923,
      1050,
      1177
    ],
    [
      35,
      162,
      289,
      416,
      543,
      670,
      797,
      924,
      1051,
      1178
    ],
    [
      36,
      163,
      290,
      417,
      544,
      671,
      798,
      925,
      1052,
      1179
    ],
    [
      37,
      164,
      291,
      418,
      545,
      672,
      799,
      926,
      1053,
      1180
    ],
    [
      38,
      165,
      292,
      419,
      546,
      673,
      800,
      927,
      1054,
      1181
    ],
    [
      39,
      166,
      293,
      420,
      547,
      674,
      801,
      928,
      1055,
      1182
    ],
    [
      40,
      167,
      294,
      421,
      548,
      675,
      802,
      929,
      1056,
      1183
    ],
    [
      41,
      168,
      295,
      422,
      549,
      676,
      803,
      930,
      1057,
      1184
    ],
    [
      42,
      169,
      296,
      423,
      550,
      677,
      804,
      931,
      1058,
      1185
    ],
    [
      43,
      170,
      297,
      424,
      551,
      678,
      805,
      932,
      1059,
      1186
    ],
    [
      44,
      171,
      298,
      425,
      552,
      679,
      806,
      933,
      1060,
      1187
    ],
    [
      45,
      172,
      299,
      426,
      553,
      680,
      807,
      934,
      1061,
      1188
    ],
    [
      46,
      173,
      300,
      427,
      554,
      681,
      808,
      935,
      1062,
      1189
    ],
    [
      47,
      174,
      301,
      428,
      555,
      682,
      809,
      936,
      1063,
      1190
    ],
    [
      48,
      175,
      302,
      429,
      556,
      683,
      810,
      937,
      1064,
      1191
    ],
    [
      49,
      176,
      303,
      430,
      557,
      684,
      811,
      938,
      1065,
      1192
    ],
    [
      50,
      177,
      304,
      431,
      558,
      685,
      812,
      939,
      1066,
      1193
    ],
    [
      51,
      178,
      305,
      432,
      559,
      686,
      813,
      940,
      1067,
      1194
    ],
    [
      52,
      179,
      306,
      433,
      560,
      687,
      814,
      941,
      1068,
      1195
    ],
    [
      53,
      180,
      307,
      434,
      561,
      688,
      815,
      942,
      1069,
      1196
    ],
    [
      54,
      181,
      308,
      435,
      562,
      689,
      816,
      943,
      1070,
      1197
    ],
    [
      55,
      182,
      309,
      436,
      563,
      690,
      817,
      944,
      1071,
      1198
    ],
    [
      56,
      183,
      310,
      437,
      564,
      691,
      818,
      945,
      1072,
      1199
    ],
    [
      57,
      184,
      311,
      438,
      565,
      692,
      819,
      946,
      1073,
      1200
    ],
    [
      58,
      185,
      312,
      439,
      566,
      693,
      820,
      947,
      1074,
      1201
    ],
    [
      59,
      186,
      313,
      440,
      567,
      694,
      821,
      948,
      1075,
      1202
    ],
    [
      60,
      187,
      314,
      441,
      568,
      695,
      822,
      949,
      1076,
      1203
    ],
    [
      61,
      188,
      315,
      442,
      569,
      696,
      823,
      950,
      1077,
      1204
    ],
    [
      62,
      189,
      316,
      443,
      570,
      697,
      824,
      951,
      1078,
      1205
    ],
    [
      63,
      190,
      317,
      444,
      571,
      698,
      825,
      952,
      1079,
      1206
    ],
    [
      64,
      191,
      318,
      445,
      572,
      699,
      826,
      953,
      1080,
      1207
    ],
    [
      65,
      192,
      319,
      446,
      573,
      700,
      827,
      954,
      1081,
      1208
    ],
    [
      66,
      193,
      320,
      447,
      574,
      701,
      828,
      955,
      1082,
      1209
    ],
    [
      67,
      194,
      321,
      448,
      575,
      702,
      829,
      956,
      1083,
      1210
    ],
    [
      68,
      195,
      322,
      449,
      576,
      703,
      830,
      957,
      1084,
      1211
    ],
    [
      69,
      196,
      323,
      450,
      577,
      704,
      831,
      958,
      1085,
      1212
    ],
    [
      70,
      197,
      324,
      451,
      578,
      705,
      832,
      959,
      1086,
      1213
    ],
    [
      71,
      198,
      325,
      452,
      579,
      706,
      833,
      960,
      1087,
      1214
    ],
    [
      72,
      199,
      326,
      453,
      580,
      707,
      834,
      961,
      1088,
      1215
    ],
    [
      73,
      200,
      327,
      454,
      581,
      708,
      835,
      962,
      1089,
      1216
    ],
    [
      74,
      201,
      328,
      455,
      582,
      709,
      836,
      963,
      1090,
      1217
    ],
    [
      75,
      202,
      329,
      456,
      583,
      710,
      837,
      964,
      1091,
      1218
    ],
    [
      76,
      203,
      330,
      457,
      584,
      711,
      838,
      965,
      1092,
      1219
    ],
    [
      77,
      204,
      331,
      458,
      585,
      712,
      839,
      966,
      1093,
      1220
    ],
    [
      78,
      205,
      332,
      459,
      586,
      713,
      840,
      967,
      1094,
      1221
    ],
    [
      79,
      206,
      333,
      460,
      587,
      714,
      841,
      968,
      1095,
      1222
    ],
    [
      80,
      207,
      334,
      461,
      588,
      715,
      842,
      969,
      1096,
      1223
    ],
    [
      81,
      208,
      335,
      462,
      589,
      716,
      843,
      970,
      1097,
      1224
    ],
    [
      82,
      209,
      336,
      463,
      590,
      717,
      844,
      971,
      1098,
      1225
    ],
    [
      83,
      210,
      337,
      464,
      591,
      718,
      845,
      972,
      1099,
      1226
    ],
    [
      84,
      211,
      338,
      465,
      592,
      719,
      846,
      973,
      1100,
      1227
    ],
    [
      85,
      212,
      339,
      466,
      593,
      720,
      847,
      974,
      1101,
      1228
    ],
    [
      86,
      213,
      340,
      467,
      594,
      721,
      848,
      975,
      1102,
      1229
    ],
    [
      87,
      214,
      341,
      468,
      595,
      722,
      849,
      976,
      1103,
      1230
    ],
    [
      88,
      215,
      342,
      469,
      596,
      723,
      850,
      977,
      1104,
      1231
    ],
    [
      89,
      216,
      343,
      470,
      597,
      724,
      851,
      978,
      1105,
      1232
    ],
    [
      90,
      217,
      344,
      471,
      598,
      725,
      852,
      979,
      1106,
      1233
    ],
    [
      91,
      218,
      345,
      472,
      599,
      726,
      853,
      980,
      1107,
      1234
    ],
    [
      92,
      219,
      346,
      473,
      600,
      727,
      854,
      981,
      1108,
      1235
    ],
    [
      93,
      220,
      347,
      474,
      601,
      728,
      855,
      982,
      1109,
      1236
    ],
    [
      94,
      221,
      348,
      475,
      602,
      729,
      856,
      983,
      1110,
      1237
    ],
    [
      95,
      222,
      349,
      476,
      603,
      730,
      857,
      984,
      1111,
      1238
    ],
    [
      96,
      223,
      350,
      477,
      604,
      731,
      858,
      985,
      1112,
      1239
    ],
    [
      97,
      224,
      351,
      478,
      605,
      732,
      859,
      986,
      1113,
      1240
    ],
    [
      98,
      225,
      352,
      479,
      606,
      733,
      860,
      987,
      1114,
      1241
    ],
    [
      99,
      226,
      353,
      480,
      607,
      734,
      861,
      988,
      1115,
      1242
    ],
    [
      100,
      227,
      354,
      481,
      608,
      735,
      862,
      989,
      1116,
      1243
    ],
    [
      101,
      228,
      355,
      482,
      609,
      736,
      863,
      990,
      1117,
      1244
    ],
    [
      102,
      229,
      356,
      483,
      610,
      737,
      864,
      991,
      1118,
      1245
    ],
    [
      103,
      230,
      357,
      484,
      611,
      738,
      865,
      992,
      1119,
      1246
    ],
    [
      104,
      231,
      358,
      485,
      612,
      739,
      866,
      993,
      1120,
      1247
    ],
    [
      105,
      232,
      359,
      486,
      613,
      740,
      867,
      994,
      1121,
      1248
    ],
    [
      106,
      233,
      360,
      487,
      614,
      741,
      868,
      995,
      1122,
      1249
    ],
    [
      107,
      234,
      361,
      488,
      615,
      742,
      869,
      996,
      1123,
      1250
    ],
    [
      108,
      235,
      362,
      489,
      616,
      743,
      870,
      997,
      1124,
      1251
    ],
    [
      109,
      236,
      363,
      490,
      617,
      744,
      871,
      998,
      1125,
      1252
    ],
    [
      110,
      237,
      364,
      491,
      618,
      745,
      872,
      999,
      1126,
      1253
    ],
    [
      111,
      238,
      365,
      492,
      619,
      746,
      873,
      1000,
      1127,
      1254
    ],
    [
      112,
      239,
      366,
      493,
      620,
      747,
      874,
      1001,
      1128,
      1255
    ],
    [
      113,
      240,
      367,
      494,
      621,
      748,
      875,
      1002,
      1129,
      1256
    ],
    [
      114,
      241,
      368,
      495,
      622,
      749,
      876,
      1003,
      1130,
      1257
    ],
    [
      115,
      242,
      369,
      496,
      623,
      750,
      877,
      1004,
      1131,
      1258
    ],
    [
      116,
      243,
      370,
      497,
      624,
      751,
      878,
      1005,
      1132,
      1259
    ],
    [
      117,
      244,
      371,
      498,
      625,
      752,
      879,
      1006,
      1133,
      1260
    ],
    [
      118,
      245,
      372,
      499,
      626,
      753,
      880,
      1007,
      1134,
      1261
    ],
    [
      119,
      246,
      373,
      500,
      627,
      754,
      881,
      1008,
      1135,
      1262
    ],
    [
      120,
      247,
      374,
      501,
      628,
      755,
      882,
      1009,
      1136,
      1263
    ],
    [
      121,
      248,
      375,
      502,
      629,
      756,
      883,
      1010,
      1137,
      1264
    ],
    [
      122,
      249,
      376,
      503,
      630,
      757,
      884,
      1011,
      1138,
      1265
    ],
    [
      123,
      250,
      377,
      504,
      631,
      758,
      885,
      1012,
      1139,
      1266
    ],
    [
      124,
      251,
      378,
      505,
      632,
      759,
      886,
      1013,
      1140,
      1267
    ],
    [
      125,
      252,
      379,
      506,
      633,
      760,
      887,
      1014,
      1141,
      1268
    ],
    [
      126,
      253,
      380,
      507,
      634,
      761,
      888,
      1015,
      1142,
      1269
    ],
    [
      0,
      142,
      350,
      411,
      634,
      728,
      859,
      899,
      1128,
      1256
    ],
    [
      1,
      143,
      351,
      412,
      508,
      729,
      860,
      900,
      1129,
      1257
    ],
    [
      2,
      144,
      352,
      413,
      509,
      730,
      861,
      901,
      1130,
      1258
    ],
    [
      3,
      145,
      353,
      414,
      510,
      731,
      862,
      902,
      1131,
      1259
    ],
    [
      4,
      146,
      354,
      415,
      511,
      732,
      863,
      903,
      1132,
      1260
    ],
    [
      5,
      147,
      355,
      416,
      512,
      733,
      864,
      904,
      1133,
      1261
    ],
    [
      6,
      148,
      356,
      417,
      513,
      734,
      865,
      905,
      1134,
      1262
    ],
    [
      7,
      149,
      357,
      418,
      514,
      735,
      866,
      906,
      1135,
      1263
    ],
    [
      8,
      150,
      358,
      419,
      515,
      736,
      867,
      907,
      1136,
      1264
    ],
    [
      9,
      151,
      359,
      420,
      516,
      737,
      868,
      908,
      1137,
      1265
    ],
    [
      10,
      152,
      360,
      421,
      517,
      738,
      869,
      909,
      1138,
      1266
    ],
    [
      11,
      153,
      361,
      422,
      518,
      739,
      870,
      910,
      1139,
      1267
    ],
    [
      12,
      154,
      362,
      423,
      519,
      740,
      871,
      911,
      1140,
      1268
    ],
    [
      13,
      155,
      363,
      424,
      520,
      741,
      872,
      912,
      1141,
      1269
    ],
    [
      14,
      156,
      364,
      425,
      521,
      742,
      873,
      913,
      1142,
      1143
    ],
    [
      15,
      157,
      365,
      426,
      522,
      743,
      874,
      914,
      1016,
      1144
    ],
    [
      16,
      158,
      366,
      427,
      523,
      744,
      875,
      915,
      1017,
      1145
    ],
    [
      17,
      159,
      367,
      428,
      524,
      745,
      876,
      916,
      1018,
      1146
    ],
    [
      18,
      160,
      368,
      429,
      525,
      746,
      877,
      917,
      1019,
      1147
    ],
    [
      19,
      161,
      369,
      430,
      526,
      747,
      878,
      918,
      1020,
      1148
    ],
    [
      20,
      162,
      370,
      431,
      527,
      748,
      879,
      919,
      1021,
      1149
    ],
    [
      21,
      163,
      371,
      432,
      528,
      749,
      880,
      920,
      1022,
      1150
    ],
    [
      22,
      164,
      372,
      433,
      529,
      750,
      881,
      921,
      1023,
      1151
    ],
    [
      23,
      165,
      373,
      434,
      530,
      751,
      882,
      922,
      1024,
      1152
    ],
    [
      24,
      166,
      374,
      435,
      531,
      752,
      883,
      923,
      1025,
      1153
    ],
    [
      25,
      167,
      375,
      436,
      532,
      753,
      884,
      924,
      1026,
      1154
    ],
    [
      26,
      168,
      376,
      437,
      533,
      754,
      885,
      925,
      1027,
      1155
    ],
    [
      27,
      169,
      377,
      438,
      534,
      755,
      886,
      926,
      1028,
      1156
    ],
    [
      28,
      170,
      378,
      439,
      535,
      756,
      887,
      927,
      1029,
      1157
    ],
    [
      29,
      171,
      379,
      440,
      536,
      757,
      888,
      928,
      1030,
      1158
    ],
    [
      30,
      172,
      380,
      441,
      537,
      758,
      762,
      929,
      1031,
      1159
    ],
    [
      31,
      173,
      254,
      442,
      538,
      759,
      763,
      930,
      1032,
      1160
    ],
    [
      32,
      174,
      255,
      443,
      539,
      760,
      764,
      931,
      1033,
      1161
    ],
    [
      33,
      175,
      256,
      444,
      540,
      761,
      765,
      932,
      1034,
      1162
    ],
    [
      34,
      176,
      257,
      445,
      541,
      635,
      766,
      933,
      1035,
      1163
    ],
    [
      35,
      177,
      258,
      446,
      542,
      636,
      767,
      934,
      1036,
      1164
    ],
    [
      36,
      178,
      259,
      447,
      543,
      637,
      768,
      935,
      1037,
      1165
    ],
    [
      37,
      179,
      260,
      448,
      544,
      638,
      769,
      936,
      1038,
      1166
    ],
    [
      38,
      180,
      261,
      449,
      545,
      639,
      770,
      937,
      1039,
      1167
    ],
    [
      39,
      181,
      262,
      450,
      546,
      640,
      771,
      938,
      1040,
      1168
    ],
    [
      40,
      182,
      263,
      451,
      547,
      641,
      772,
      939,
      1041,
      1169
    ],
    [
      41,
      183,
      264,
      452,
      548,
      642,
      773,
      940,
      1042,
      1170
    ],
    [
      42,
      184,
      265,
      453,
      549,
      643,
      774,
      941,
      1043,
      1171
    ],
    [
      43,
      185,
      266,
      454,
      550,
      644,
      775,
      942,
      1044,
      1172
    ],
    [
      44,
      186,
      267,
      455,
      551,
      645,
      776,
      943,
      1045,
      1173
    ],
    [
      45,
      187,
      268,
      456,
      552,
      646,
      777,
      944,
      1046,
      1174
    ],
    [
      46,
      188,
      269,
      457,
      553,
      647,
      778,
      945,
      1047,
      1175
    ],
    [
      47,
      189,
      270,
      458,
      554,
      648,
      779,
      946,
      1048,
      1176
    ],
    [
      48,
      190,
      271,
      459,
      555,
      649,
      780,
      947,
      1049,
      1177
    ],
    [
      49,
      191,
      272,
      460,
      556,
      650,
      781,
      948,
      1050,
      1178
    ],
    [
      50,
      192,
      273,
      461,
      557,
      651,
      782,
      949,
      1051,
      1179
    ],
    [
      51,
      193,
      274,
      462,
      558,
      652,
      783,
      950,
      1052,
      1180
    ],
    [
      52,
      194,
      275,
      463,
      559,
      653,
      784,
      951,
      1053,
      1181
    ],
    [
      53,
      195,
      276,
      464,
      560,
      654,
      785,
      952,
      1054,
      1182
    ],
    [
      54,
      196,
      277,
      465,
      561,
      655,
      786,
      953,
      1055,
      1183
    ],
    [
      55,
      197,
      278,
      466,
      562,
      656,
      787,
      954,
      1056,
      1184
    ],
    [
      56,
      198,
      279,
      467,
      563,
      657,
      788,
      955,
      1057,
      1185
    ],
    [
      57,
      199,
      280,
      468,
      564,
      658,
      789,
      956,
      1058,
      1186
    ],
    [
      58,
      200,
      281,
      469,
      565,
      659,
      790,
      957,
      1059,
      1187
    ],
    [
      59,
      201,
      282,
      470,
      566,
      660,
      791,
      958,
      1060,
      1188
    ],
    [
      60,
      202,
      283,
      471,
      567,
      661,
      792,
      959,
      1061,
      1189
    ],
    [
      61,
      203,
      284,
      472,
      568,
      662,
      793,
      960,
      1062,
      1190
    ],
    [
      62,
      204,
      285,
      473,
      569,
      663,
      794,
      961,
      1063,
      1191
    ],
    [
      63,
      205,
      286,
      474,
      570,
      664,
      795,
      962,
      1064,
      1192
    ],
    [
      64,
      206,
      287,
      475,
      571,
      665,
      796,
      963,
      1065,
      1193
    ],
    [
      65,
      207,
      288,
      476,
      572,
      666,
      797,
      964,
      1066,
      1194
    ],
    [
      66,
      208,
      289,
      477,
      573,
      667,
      798,
      965,
      1067,
      1195
    ],
    [
      67,
      209,
      290,
      478,
      574,
      668,
      799,
      966,
      1068,
      1196
    ],
    [
      68,
      210,
      291,
      479,
      575,
      669,
      800,
      967,
      1069,
      1197
    ],
    [
      69,
      211,
      292,
      480,
      576,
      670,
      801,
      968,
      1070,
      1198
    ],
    [
      70,
      212,
      293,
      481,
      577,
      671,
      802,
      969,
      1071,
      1199
    ],
    [
      71,
      213,
      294,
      482,
      578,
      672,
      803,
      970,
      1072,
      1200
    ],
    [
      72,
      214,
      295,
      483,
      579,
      673,
      804,
      971,
      1073,
      1201
    ],
    [
      73,
      215,
      296,
      484,
      580,
      674,
      805,
      972,
      1074,
      1202
    ],
    [
      74,
      216,
      297,
      485,
      581,
      675,
      806,
      973,
      1075,
      1203
    ],
    [
      75,
      217,
      298,
      486,
      582,
      676,
      807,
      974,
      1076,
      1204
    ],
    [
      76,
      218,
      299,
      487,
      583,
      677,
      808,
      975,
      1077,
      1205
    ],
    [
      77,
      219,
      300,
      488,
      584,
      678,
      809,
      976,
      1078,
      1206
    ],
    [
      78,
      220,
      301,
      489,
      585,
      679,
      810,
      977,
      1079,
      1207
    ],
    [
      79,
      221,
      302,
      490,
      586,
      680,
      811,
      978,
      1080,
      1208
    ],
    [
      80,
      222,
      303,
      491,
      587,
      681,
      812,
      979,
      1081,
      1209
    ],
    [
      81,
      223,
      304,
      492,
      588,
      682,
      813,
      980,
      1082,
      1210
    ],
    [
      82,
      224,
      305,
      493,
      589,
      683,
      814,
      981,
      1083,
      1211
    ],
    [
      83,
      225,
      306,
      494,
      590,
      684,
      815,
      982,
      1084,
      1212
    ],
    [
      84,
      226,
      307,
      495,
      591,
      685,
      816,
      983,
      1085,
      1213
    ],
    [
      85,
      227,
      308,
      496,
      592,
      686,
      817,
      984,
      1086,
      1214
    ],
    [
      86,
      228,
      309,
      497,
      593,
      687,
      818,
      985,
      1087,
      1215
    ],
    [
      87,
      229,
      310,
      498,
      594,
      688,
      819,
      986,
      1088,
      1216
    ],
    [
      88,
      230,
      311,
      499,
      595,
      689,
      820,
      987,
      1089,
      1217
    ],
    [
      89,
      231,
      312,
      500,
      596,
      690,
      821,
      988,
      1090,
      1218
    ],
    [
      90,
      232,
      313,
      501,
      597,
      691,
      822,
      989,
      1091,
      1219
    ],
    [
      91,
      233,
      314,
      502,
      598,
      692,
      823,
      990,
      1092,
      1220
    ],
    [
      92,
      234,
      315,
      503,
      599,
      693,
      824,
      991,
      1093,
      1221
    ],
    [
      93,
      235,
      316,
      504,
      600,
      694,
      825,
      992,
      1094,
      1222
    ],
    [
      94,
      236,
      317,
      505,
      601,
      695,
      826,
      993,
      1095,
      1223
    ],
    [
      95,
      237,
      318,
      506,
      602,
      696,
      827,
      994,
      1096,
      1224
    ],
    [
      96,
      238,
      319,
      507,
      603,
      697,
      828,
      995,
      1097,
      1225
    ],
    [
      97,
      239,
      320,
      381,
      604,
      698,
      829,
      996,
      1098,
      1226
    ],
    [
      98,
      240,
      321,
      382,
      605,
      699,
      830,
      997,
      1099,
      1227
    ],
    [
      99,
      241,
      322,
      383,
      606,
      700,
      831,
      998,
      1100,
      1228
    ],
    [
      100,
      242,
      323,
      384,
      607,
      701,
      832,
      999,
      1101,
      1229
    ],
    [
      101,
      243,
      324,
      385,
      608,
      702,
      833,
      1000,
      1102,
      1230
    ],
    [
      102,
      244,
      325,
      386,
      609,
      703,
      834,
      1001,
      1103,
      1231
    ],
    [
      103,
      245,
      326,
      387,
      610,
      704,
      835,
      1002,
      1104,
      1232
    ],
    [
      104,
      246,
      327,
      388,
      611,
      705,
      836,
      1003,
      1105,
      1233
    ],
    [
      105,
      247,
      328,
      389,
      612,
      706,
      837,
      1004,
      1106,
      1234
    ],
    [
      106,
      248,
      329,
      390,
      613,
      707,
      838,
      1005,
      1107,
      1235
    ],
    [
      107,
      249,
      330,
      391,
      614,
      708,
      839,
      1006,
      1108,
      1236
    ],
    [
      108,
      250,
      331,
      392,
      615,
      709,
      840,
      1007,
      1109,
      1237
    ],
    [
      109,
      251,
      332,
      393,
      616,
      710,
      841,
      1008,
      1110,
      1238
    ],
    [
      110,
      252,
      333,
      394,
      617,
      711,
      842,
      1009,
      1111,
      1239
    ],
    [
      111,
      253,
      334,
      395,
      618,
      712,
      843,
      1010,
      1112,
      1240
    ],
    [
      112,
      127,
      335,
      396,
      619,
      713,
      844,
      1011,
      1113,
      1241
    ],
    [
      113,
      128,
      336,
      397,
      620,
      714,
      845,
      1012,
      1114,
      1242
    ],
    [
      114,
      129,
      337,
      398,
      621,
      715,
      846,
      1013,
      1115,
      1243
    ],
    [
      115,
      130,
      338,
      399,
      622,
      716,
      847,
      1014,
      1116,
      1244
    ],
    [
      116,
      131,
      339,
      400,
      623,
      717,
      848,
      1015,
      1117,
      1245
    ],
    [
      117,
      132,
      340,
      401,
      624,
      718,
      849,
      889,
      1118,
      1246
    ],
    [
      118,
      133,
      341,
      402,
      625,
      719,
      850,
      890,
      1119,
      1247
    ],
    [
      119,
      134,
      342,
      403,
      626,
      720,
      851,
      891,
      1120,
      1248
    ],
    [
      120,
      135,
      343,
      404,
      627,
      721,
      852,
      892,
      1121,
      1249
    ],
    [
      121,
      136,
      344,
      405,
      628,
      722,
      853,
      893,
      1122,
      1250
    ],
    [
      122,
      137,
      345,
      406,
      629,
      723,
      854,
      894,
      1123,
      1251
    ],
    [
      123,
      138,
      346,
      407,
      630,
      724,
      855,
      895,
      1124,
      1252
    ],
    [
      124,
      139,
      347,
      408,
      631,
      725,
      856,
      896,
      1125,
      1253
    ],
    [
      125,
      140,
      348,
      409,
      632,
      726,
      857,
      897,
      1126,
      1254
    ],
    [
      126,
      141,
      349,
      410,
      633,
      727,
      858,
      898,
      1127,
      1255
    ],
    [
      0,
      224,
      377,
      479,
      616,
      702,
      875,
      1015,
      1098,
      1159
    ],
    [
      1,
      225,
      378,
      480,
      617,
      703,
      876,
      889,
      1099,
      1160
    ],
    [
      2,
      226,
      379,
      481,
      618,
      704,
      877,
      890,
      1100,
      1161
    ],
    [
      3,
      227,
      380,
      482,
      619,
      705,
      878,
      891,
      1101,
      1162
    ],
    [
      4,
      228,
      254,
      483,
      620,
      706,
      879,
      892,
      1102,
      1163
    ],
    [
      5,
      229,
      255,
      484,
      621,
      707,
      880,
      893,
      1103,
      1164
    ],
    [
      6,
      230,
      256,
      485,
      622,
      708,
      881,
      894,
      1104,
      1165
    ],
    [
      7,
      231,
      257,
      486,
      623,
      709,
      882,
      895,
      1105,
      1166
    ],
    [
      8,
      232,
      258,
      487,
      624,
      710,
      883,
      896,
      1106,
      1167
    ],
    [
      9,
      233,
      259,
      488,
      625,
      711,
      884,
      897,
      1107,
      1168
    ],
    [
      10,
      234,
      260,
      489,
      626,
      712,
      885,
      898,
      1108,
      1169
    ],
    [
      11,
      235,
      261,
      490,
      627,
      713,
      886,
      899,
      1109,
      1170
    ],
    [
      12,
      236,
      262,
      491,
      628,
      714,
      887,
      900,
      1110,
      1171
    ],
    [
      13,
      237,
      263,
      492,
      629,
      715,
      888,
      901,
      1111,
      1172
    ],
    [
      14,
      238,
      264,
      493,
      630,
      716,
      762,
      902,
      1112,
      1173
    ],
    [
      15,
      239,
      265,
      494,
      631,
      717,
      763,
      903,
      1113,
      1174
    ],
    [
      16,
      240,
      266,
      495,
      632,
      718,
      764,
      904,
      1114,
      1175
    ],
    [
      17,
      241,
      267,
      496,
      633,
      719,
      765,
      905,
      1115,
      1176
    ],
    [
      18,
      242,
      268,
      497,
      634,
      720,
      766,
      906,
      1116,
      1177
    ],
    [
      19,
      243,
      269,
      498,
      508,
      721,
      767,
      907,
      1117,
      1178
    ],
    [
      20,
      244,
      270,
      499,
      509,
      722,
      768,
      908,
      1118,
      1179
    ],
    [
      21,
      245,
      271,
      500,
      510,
      723,
      769,
      909,
      1119,
      1180
    ],
    [
      22,
      246,
      272,
      501,
      511,
      724,
      770,
      910,
      1120,
      1181
    ],
    [
      23,
      247,
      273,
      502,
      512,
      725,
      771,
      911,
      1121,
      1182
    ],
    [
      24,
      248,
      274,
      503,
      513,
      726,
      772,
      912,
      1122,
      1183
    ],
    [
      25,
      249,
      275,
      504,
      514,
      727,
      773,
      913,
      1123,
      1184
    ],
    [
      26,
      250,
      276,
      505,
      515,
      728,
      774,
      914,
      1124,
      1185
    ],
    [
      27,
      251,
      277,
      506,
      516,
      729,
      775,
      915,
      1125,
      1186
    ],
    [
      28,
      252,
      278,
      507,
      517,
      730,
      776,
      916,
      1126,
      1187
    ],
    [
      29,
      253,
      279,
      381,
      518,
      731,
      777,
      917,
      1127,
      1188
    ],
    [
      30,
      127,
      280,
      382,
      519,
      732,
      778,
      918,
      1128,
      1189
    ],
    [
      31,
      128,
      281,
      383,
      520,
      733,
      779,
      919,
      1129,
      1190
    ],
    [
      32,
      129,
      282,
      384,
      521,
      734,
      780,
      920,
      1130,
      1191
    ],
    [
      33,
      130,
      283,
      385,
      522,
      735,
      781,
      921,
      1131,
      1192
    ],
    [
      34,
      131,
      284,
      386,
      523,
      736,
      782,
      922,
      1132,
      1193
    ],
    [
      35,
      132,
      285,
      387,
      524,
      737,
      783,
      923,
      1133,
      1194
    ],
    [
      36,
      133,
      286,
      388,
      525,
      738,
      784,
      924,
      1134,
      1195
    ],
    [
      37,
      134,
      287,
      389,
      526,
      739,
      785,
      925,
      1135,
      1196
    ],
    [
      38,
      135,
      288,
      390,
      527,
      740,
      786,
      926,
      1136,
      1197
    ],
    [
      39,
      136,
      289,
      391,
      528,
      741,
      787,
      927,
      1137,
      1198
    ],
    [
      40,
      137,
      290,
      392,
      529,
      742,
      788,
      928,
      1138,
      1199
    ],
    [
      41,
      138,
      291,
      393,
      530,
      743,
      789,
      929,
      1139,
      1200
    ],
    [
      42,
      139,
      292,
      394,
      531,
      744,
      790,
      930,
      1140,
      1201
    ],
    [
      43,
      140,
      293,
      395,
      532,
      745,
      791,
      931,
      1141,
      1202
    ],
    [
      44,
      141,
      294,
      396,
      533,
      746,
      792,
      932,
      1142,
      1203
    ],
    [
      45,
      142,
      295,
      397,
      534,
      747,
      793,
      933,
      1016,
      1204
    ],
    [
      46,
      143,
      296,
      398,
      535,
      748,
      794,
      934,
      1017,
      1205
    ],
    [
      47,
      144,
      297,
      399,
      536,
      749,
      795,
      935,
      1018,
      1206
    ],
    [
      48,
      145,
      298,
      400,
      537,
      750,
      796,
      936,
      1019,
      1207
    ],
    [
      49,
      146,
      299,
      401,
      538,
      751,
      797,
      937,
      1020,
      1208
    ],
    [
      50,
      147,
      300,
      402,
      539,
      752,
      798,
      938,
      1021,
      1209
    ],
    [
      51,
      148,
      301,
      403,
      540,
      753,
      799,
      939,
      1022,
      1210
    ],
    [
      52,
      149,
      302,
      404,
      541,
      754,
      800,
      940,
      1023,
      1211
    ],
    [
      53,
      150,
      303,
      405,
      542,
      755,
      801,
      941,
      1024,
      1212
    ],
    [
      54,
      151,
      304,
      406,
      543,
      756,
      802,
      942,
      1025,
      1213
    ],
    [
      55,
      152,
      305,
      407,
      544,
      757,
      803,
      943,
      1026,
      1214
    ],
    [
      56,
      153,
      306,
      408,
      545,
      758,
      804,
      944,
      1027,
      1215
    ],
    [
      57,
      154,
      307,
      409,
      546,
      759,
      805,
      945,
      1028,
      1216
    ],
    [
      58,
      155,
      308,
      410,
      547,
      760,
      806,
      946,
      1029,
      1217
    ],
    [
      59,
      156,
      309,
      411,
      548,
      761,
      807,
      947,
      1030,
      1218
    ],
    [
      60,
      157,
      310,
      412,
      549,
      635,
      808,
      948,
      1031,
      1219
    ],
    [
      61,
      158,
      311,
      413,
      550,
      636,
      809,
      949,
      1032,
      1220
    ],
    [
      62,
      159,
      312,
      414,
      551,
      637,
      810,
      950,
      1033,
      1221
    ],
    [
      63,
      160,
      313,
      415,
      552,
      638,
      811,
      951,
      1034,
      1222
    ],
    [
      64,
      161,
      314,
      416,
      553,
      639,
      812,
      952,
      1035,
      1223
    ],
    [
      65,
      162,
      315,
      417,
      554,
      640,
      813,
      953,
      1036,
      1224
    ],
    [
      66,
      163,
      316,
      418,
      555,
      641,
      814,
      954,
      1037,
      1225
    ],
    [
      67,
      164,
      317,
      419,
      556,
      642,
      815,
      955,
      1038,
      1226
    ],
    [
      68,
      165,
      318,
      420,
      557,
      643,
      816,
      956,
      1039,
      1227
    ],
    [
      69,
      166,
      319,
      421,
      558,
      644,
      817,
      957,
      1040,
      1228
    ],
    [
      70,
      167,
      320,
      422,
      559,
      645,
      818,
      958,
      1041,
      1229
    ],
    [
      71,
      168,
      321,
      423,
      560,
      646,
      819,
      959,
      1042,
      1230
    ],
    [
      72,
      169,
      322,
      424,
      561,
      647,
      820,
      960,
      1043,
      1231
    ],
    [
      73,
      170,
      323,
      425,
      562,
      648,
      821,
      961,
      1044,
      1232
    ],
    [
      74,
      171,
      324,
      426,
      563,
      649,
      822,
      962,
      1045,
      1233
    ],
    [
      75,
      172,
      325,
      427,
      564,
      650,
      823,
      963,
      1046,
      1234
    ],
    [
      76,
      173,
      326,
      428,
      565,
      651,
      824,
      964,
      1047,
      1235
    ],
    [
      77,
      174,
      327,
      429,
      566,
      652,
      825,
      965,
      1048,
      1236
    ],
    [
      78,
      175,
      328,
      430,
      567,
      653,
      826,
      966,
      1049,
      1237
    ],
    [
      79,
      176,
      329,
      431,
      568,
      654,
      827,
      967,
      1050,
      1238
    ],
    [
      80,
      177,
      330,
      432,
      569,
      655,
      828,
      968,
      1051,
      1239
    ],
    [
      81,
      178,
      331,
      433,
      570,
      656,
      829,
      969,
      1052,
      1240
    ],
    [
      82,
      179,
      332,
      434,
      571,
      657,
      830,
      970,
      1053,
      1241
    ],
    [
      83,
      180,
      333,
      435,
      572,
      658,
      831,
      971,
      1054,
      1242
    ],
    [
      84,
      181,
      334,
      436,
      573,
      659,
      832,
      972,
      1055,
      1243
    ],
    [
      85,
      182,
      335,
      437,
      574,
      660,
      833,
      973,
      1056,
      1244
    ],
    [
      86,
      183,
      336,
      438,
      575,
      661,
      834,
      974,
      1057,
      1245
    ],
    [
      87,
      184,
      337,
      439,
      576,
      662,
      835,
      975,
      1058,
      1246
    ],
    [
      88,
      185,
      338,
      440,
      577,
      663,
      836,
      976,
      1059,
      1247
    ],
    [
      89,
      186,
      339,
      441,
      578,
      664,
      837,
      977,
      1060,
      1248
    ],
    [
      90,
      187,
      340,
      442,
      579,
      665,
      838,
      978,
      1061,
      1249
    ],
    [
      91,
      188,
      341,
      443,
      580,
      666,
      839,
      979,
      1062,
      1250
    ],
    [
      92,
      189,
      342,
      444,
      581,
      667,
      840,
      980,
      1063,
      1251
    ],
    [
      93,
      190,
      343,
      445,
      582,
      668,
      841,
      981,
      1064,
      1252
    ],
    [
      94,
      191,
      344,
      446,
      583,
      669,
      842,
      982,
      1065,
      1253
    ],
    [
      95,
      192,
      345,
      447,
      584,
      670,
      843,
      983,
      1066,
      1254
    ],
    [
      96,
      193,
      346,
      448,
      585,
      671,
      844,
      984,
      1067,
      1255
    ],
    [
      97,
      194,
      347,
      449,
      586,
      672,
      845,
      985,
      1068,
      1256
    ],
    [
      98,
      195,
      348,
      450,
      587,
      673,
      846,
      986,
      1069,
      1257
    ],
    [
      99,
      196,
      349,
      451,
      588,
      674,
      847,
      987,
      1070,
      1258
    ],
    [
      100,
      197,
      350,
      452,
      589,
      675,
      848,
      988,
      1071,
      1259
    ],
    [
      101,
      198,
      351,
      453,
      590,
      676,
      849,
      989,
      1072,
      1260
    ],
    [
      102,
      199,
      352,
      454,
      591,
      677,
      850,
      990,
      1073,
      1261
    ],
    [
      103,
      200,
      353,
      455,
      592,
      678,
      851,
      991,
      1074,
      1262
    ],
    [
      104,
      201,
      354,
      456,
      593,
      679,
      852,
      992,
      1075,
      1263
    ],
    [
      105,
      202,
      355,
      457,
      594,
      680,
      853,
      993,
      1076,
      1264
    ],
    [
      106,
      203,
      356,
      458,
      595,
      681,
      854,
      994,
      1077,
      1265
    ],
    [
      107,
      204,
      357,
      459,
      596,
      682,
      855,
      995,
      1078,
      1266
    ],
    [
      108,
      205,
      358,
      460,
      597,
      683,
      856,
      996,
      1079,
      1267
    ],
    [
      109,
      206,
      359,
      461,
      598,
      684,
      857,
      997,
      1080,
      1268
    ],
    [
      110,
      207,
      360,
      462,
      599,
      685,
      858,
      998,
      1081,
      1269
    ],
    [
      111,
      208,
      361,
      463,
      600,
      686,
      859,
      999,
      1082,
      1143
    ],
    [
      112,
      209,
      362,
      464,
      601,
      687,
      860,
      1000,
      1083,
      1144
    ],
    [
      113,
      210,
      363,
      465,
      602,
      688,
      861,
      1001,
      1084,
      1145
    ],
    [
      114,
      211,
      364,
      466,
      603,
      689,
      862,
      1002,
      1085,
      1146
    ],
    [
      115,
      212,
      365,
      467,
      604,
      690,
      863,
      1003,
      1086,
      1147
    ],
    [
      116,
      213,
      366,
      468,
      605,
      691,
      864,
      1004,
      1087,
      1148
    ],
    [
      117,
      214,
      367,
      469,
      606,
      692,
      865,
      1005,
      1088,
      1149
    ],
    [
      118,
      215,
      368,
      470,
      607,
      693,
      866,
      1006,
      1089,
      1150
    ],
    [
      119,
      216,
      369,
      471,
      608,
      694,
      867,
      1007,
      1090,
      1151
    ],
    [
      120,
      217,
      370,
      472,
      609,
      695,
      868,
      1008,
      1091,
      1152
    ],
    [
      121,
      218,
      371,
      473,
      610,
      696,
      869,
      1009,
      1092,
      1153
    ],
    [
      122,
      219,
      372,
      474,
      611,
      697,
      870,
      1010,
      1093,
      1154
    ],
    [
      123,
      220,
      373,
      475,
      612,
      698,
      871,
      1011,
      1094,
      1155
    ],
    [
      124,
      221,
      374,
      476,
      613,
      699,
      872,
      1012,
      1095,
      1156
    ],
    [
      125,
      222,
      375,
      477,
      614,
      700,
      873,
      1013,
      1096,
      1157
    ],
    [
      126,
      223,
      376,
      478,
      615,
      701,
      874,
      1014,
      1097,
      1158
    ],
    [
      0,
      235,
      317,
      393,
      632,
      684,
      855,
      900,
      1083,
      1237
    ],
    [
      1,
      236,
      318,
      394,
      633,
      685,
      856,
      901,
      1084,
      1238
    ],
    [
      2,
      237,
      319,
      395,
      634,
      686,
      857,
      902,
      1085,
      1239
    ],
    [
      3,
      238,
      320,
      396,
      508,
      687,
      858,
      903,
      1086,
      1240
    ],
    [
      4,
      239,
      321,
      397,
      509,
      688,
      859,
      904,
      1087,
      1241
    ],
    [
      5,
      240,
      322,
      398,
      510,
      689,
      860,
      905,
      1088,
      1242
    ],
    [
      6,
      241,
      323,
      399,
      511,
      690,
      861,
      906,
      1089,
      1243
    ],
    [
      7,
      242,
      324,
      400,
      512,
      691,
      862,
      907,
      1090,
      1244
    ],
    [
      8,
      243,
      325,
      401,
      513,
      692,
      863,
      908,
      1091,
      1245
    ],
    [
      9,
      244,
      326,
      402,
      514,
      693,
      864,
      909,
      1092,
      1246
    ],
    [
      10,
      245,
      327,
      403,
      515,
      694,
      865,
      910,
      1093,
      1247
    ],
    [
      11,
      246,
      328,
      404,
      516,
      695,
      866,
      911,
      1094,
      1248
    ],
    [
      12,
      247,
      329,
      405,
      517,
      696,
      867,
      912,
      1095,
      1249
    ],
    [
      13,
      248,
      330,
      406,
      518,
      697,
      868,
      913,
      1096,
      1250
    ],
    [
      14,
      249,
      331,
      407,
      519,
      698,
      869,
      914,
      1097,
      1251
    ],
    [
      15,
      250,
      332,
      408,
      520,
      699,
      870,
      915,
      1098,
      1252
    ],
    [
      16,
      251,
      333,
      409,
      521,
      700,
      871,
      916,
      1099,
      1253
    ],
    [
      17,
      252,
      334,
      410,
      522,
      701,
      872,
      917,
      1100,
      1254
    ],
    [
      18,
      253,
      335,
      411,
      523,
      702,
      873,
      918,
      1101,
      1255
    ],
    [
      19,
      127,
      336,
      412,
      524,
      703,
      874,
      919,
      1102,
      1256
    ],
    [
      20,
      128,
      337,
      413,
      525,
      704,
      875,
      920,
      1103,
      1257
    ],
    [
      21,
      129,
      338,
      414,
      526,
      705,
      876,
      921,
      1104,
      1258
    ],
    [
      22,
      130,
      339,
      415,
      527,
      706,
      877,
      922,
      1105,
      1259
    ],
    [
      23,
      131,
      340,
      416,
      528,
      707,
      878,
      923,
      1106,
      1260
    ],
    [
      24,
      132,
      341,
      417,
      529,
      708,
      879,
      924,
      1107,
      1261
    ],
    [
      25,
      133,
      342,
      418,
      530,
      709,
      880,
      925,
      1108,
      1262
    ],
    [
      26,
      134,
      343,
      419,
      531,
      710,
      881,
      926,
      1109,
      1263
    ],
    [
      27,
      135,
      344,
      420,
      532,
      711,
      882,
      927,
      1110,
      1264
    ],
    [
      28,
      136,
      345,
      421,
      533,
      712,
      883,
      928,
      1111,
      1265
    ],
    [
      29,
      137,
      346,
      422,
      534,
      713,
      884,
      929,
      1112,
      1266
    ],
    [
      30,
      138,
      347,
      423,
      535,
      714,
      885,
      930,
      1113,
      1267
    ],
    [
      31,
      139,
      348,
      424,
      536,
      715,
      886,
      931,
      1114,
      1268
    ],
    [
      32,
      140,
      349,
      425,
      537,
      716,
      887,
      932,
      1115,
      1269
    ],
    [
      33,
      141,
      350,
      426,
      538,
      717,
      888,
      933,
      1116,
      1143
    ],
    [
      34,
      142,
      351,
      427,
      539,
      718,
      762,
      934,
      1117,
      1144
    ],
    [
      35,
      143,
      352,
      428,
      540,
      719,
      763,
      935,
      1118,
      1145
    ],
    [
      36,
      144,
      353,
      429,
      541,
      720,
      764,
      936,
      1119,
      1146
    ],
    [
      37,
      145,
      354,
      430,
      542,
      721,
      765,
      937,
      1120,
      1147
    ],
    [
      38,
      146,
      355,
      431,
      543,
      722,
      766,
      938,
      1121,
      1148
    ],
    [
      39,
      147,
      356,
      432,
      544,
      723,
      767,
      939,
      1122,
      1149
    ],
    [
      40,
      148,
      357,
      433,
      545,
      724,
      768,
      940,
      1123,
      1150
    ],
    [
      41,
      149,
      358,
      434,
      546,
      725,
      769,
      941,
      1124,
      1151
    ],
    [
      42,
      150,
      359,
      435,
      547,
      726,
      770,
      942,
      1125,
      1152
    ],
    [
      43,
      151,
      360,
      436,
      548,
      727,
      771,
      943,
      1126,
      1153
    ],
    [
      44,
      152,
      361,
      437,
      549,
      728,
      772,
      944,
      1127,
      1154
    ],
    [
      45,
      153,
      362,
      438,
      550,
      729,
      773,
      945,
      1128,
      1155
    ],
    [
      46,
      154,
      363,
      439,
      551,
      730,
      774,
      946,
      1129,
      1156
    ],
    [
      47,
      155,
      364,
      440,
      552,
      731,
      775,
      947,
      1130,
      1157
    ],
    [
      48,
      156,
      365,
      441,
      553,
      732,
      776,
      948,
      1131,
      1158
    ],
    [
      49,
      157,
      366,
      442,
      554,
      733,
      777,
      949,
      1132,
      1159
    ],
    [
      50,
      158,
      367,
      443,
      555,
      734,
      778,
      950,
      1133,
      1160
    ],
    [
      51,
      159,
      368,
      444,
      556,
      735,
      779,
      951,
      1134,
      1161
    ],
    [
      52,
      160,
      369,
      445,
      557,
      736,
      780,
      952,
      1135,
      1162
    ],
    [
      53,
      161,
      370,
      446,
      558,
      737,
      781,
      953,
      1136,
      1163
    ],
    [
      54,
      162,
      371,
      447,
      559,
      738,
      782,
      954,
      1137,
      1164
    ],
    [
      55,
      163,
      372,
      448,
      560,
      739,
      783,
      955,
      1138,
      1165
    ],
    [
      56,
      164,
      373,
      449,
      561,
      740,
      784,
      956,
      1139,
      1166
    ],
    [
      57,
      165,
      374,
      450,
      562,
      741,
      785,
      957,
      1140,
      1167
    ],
    [
      58,
      166,
      375,
      451,
      563,
      742,
      786,
      958,
      1141,
      1168
    ],
    [
      59,
      167,
      376,
      452,
      564,
      743,
      787,
      959,
      1142,
      1169
    ],
    [
      60,
      168,
      377,
      453,
      565,
      744,
      788,
      960,
      1016,
      1170
    ],
    [
      61,
      169,
      378,
      454,
      566,
      745,
      789,
      961,
      1017,
      1171
    ],
    [
      62,
      170,
      379,
      455,
      567,
      746,
      790,
      962,
      1018,
      1172
    ],
    [
      63,
      171,
      380,
      456,
      568,
      747,
      791,
      963,
      1019,
      1173
    ],
    [
      64,
      172,
      254,
      457,
      569,
      748,
      792,
      964,
      1020,
      1174
    ],
    [
      65,
      173,
      255,
      458,
      570,
      749,
      793,
      965,
      1021,
      1175
    ],
    [
      66,
      174,
      256,
      459,
      571,
      750,
      794,
      966,
      1022,
      1176
    ],
    [
      67,
      175,
      257,
      460,
      572,
      751,
      795,
      967,
      1023,
      1177
    ],
    [
      68,
      176,
      258,
      461,
      573,
      752,
      796,
      968,
      1024,
      1178
    ],
    [
      69,
      177,
      259,
      462,
      574,
      753,
      797,
      969,
      1025,
      1179
    ],
    [
      70,
      178,
      260,
      463,
      575,
      754,
      798,
      970,
      1026,
      1180
    ],
    [
      71,
      179,
      261,
      464,
      576,
      755,
      799,
      971,
      1027,
      1181
    ],
    [
      72,
      180,
      262,
      465,
      577,
      756,
      800,
      972,
      1028,
      1182
    ],
    [
      73,
      181,
      263,
      466,
      578,
      757,
      801,
      973,
      1029,
      1183
    ],
    [
      74,
      182,
      264,
      467,
      579,
      758,
      802,
      974,
      1030,
      1184
    ],
    [
      75,
      183,
      265,
      468,
      580,
      759,
      803,
      975,
      1031,
      1185
    ],
    [
      76,
      184,
      266,
      469,
      581,
      760,
      804,
      976,
      1032,
      1186
    ],
    [
      77,
      185,
      267,
      470,
      582,
      761,
      805,
      977,
      1033,
      1187
    ],
    [
      78,
      186,
      268,
      471,
      583,
      635,
      806,
      978,
      1034,
      1188
    ],
    [
      79,
      187,
      269,
      472,
      584,
      636,
      807,
      979,
      1035,
      1189
    ],
    [
      80,
      188,
      270,
      473,
      585,
      637,
      808,
      980,
      1036,
      1190
    ],
    [
      81,
      189,
      271,
      474,
      586,
      638,
      809,
      981,
      1037,
      1191
    ],
    [
      82,
      190,
      272,
      475,
      587,
      639,
      810,
      982,
      1038,
      1192
    ],
    [
      83,
      191,
      273,
      476,
      588,
      640,
      811,
      983,
      1039,
      1193
    ],
    [
      84,
      192,
      274,
      477,
      589,
      641,
      812,
      984,
      1040,
      1194
    ],
    [
      85,
      193,
      275,
      478,
      590,
      642,
      813,
      985,
      1041,
      1195
    ],
    [
      86,
      194,
      276,
      479,
      591,
      643,
      814,
      986,
      1042,
      1196
    ],
    [
      87,
      195,
      277,
      480,
      592,
      644,
      815,
      987,
      1043,
      1197
    ],
    [
      88,
      196,
      278,
      481,
      593,
      645,
      816,
      988,
      1044,
      1198
    ],
    [
      89,
      197,
      279,
      482,
      594,
      646,
      817,
      989,
      1045,
      1199
    ],
    [
      90,
      198,
      280,
      483,
      595,
      647,
      818,
      990,
      1046,
      1200
    ],
    [
      91,
      199,
      281,
      484,
      596,
      648,
      819,
      991,
      1047,
      1201
    ],
    [
      92,
      200,
      282,
      485,
      597,
      649,
      820,
      992,
      1048,
      1202
    ],
    [
      93,
      201,
      283,
      486,
      598,
      650,
      821,
      993,
      1049,
      1203
    ],
    [
      94,
      202,
      284,
      487,
      599,
      651,
      822,
      994,
      1050,
      1204
    ],
    [
      95,
      203,
      285,
      488,
      600,
      652,
      823,
      995,
      1051,
      1205
    ],
    [
      96,
      204,
      286,
      489,
      601,
      653,
      824,
      996,
      1052,
      1206
    ],
    [
      97,
      205,
      287,
      490,
      602,
      654,
      825,
      997,
      1053,
      1207
    ],
    [
      98,
      206,
      288,
      491,
      603,
      655,
      826,
      998,
      1054,
      1208
    ],
    [
      99,
      207,
      289,
      492,
      604,
      656,
      827,
      999,
      1055,
      1209
    ],
    [
      100,
      208,
      290,
      493,
      605,
      657,
      828,
      1000,
      1056,
      1210
    ],
    [
      101,
      209,
      291,
      494,
      606,
      658,
      829,
      1001,
      1057,
      1211
    ],
    [
      102,
      210,
      292,
      495,
      607,
      659,
      830,
      1002,
      1058,
      1212
    ],
    [
      103,
      211,
      293,
      496,
      608,
      660,
      831,
      1003,
      1059,
      1213
    ],
    [
      104,
      212,
      294,
      497,
      609,
      661,
      832,
      1004,
      1060,
      1214
    ],
    [
      105,
      213,
      295,
      498,
      610,
      662,
      833,
      1005,
      1061,
      1215
    ],
    [
      106,
      214,
      296,
      499,
      611,
      663,
      834,
      1006,
      1062,
      1216
    ],
    [
      107,
      215,
      297,
      500,
      612,
      664,
      835,
      1007,
      1063,
      1217
    ],
    [
      108,
      216,
      298,
      501,
      613,
      665,
      836,
      1008,
      1064,
      1218
    ],
    [
      109,
      217,
      299,
      502,
      614,
      666,
      837,
      1009,
      1065,
      1219
    ],
    [
      110,
      218,
      300,
      503,
      615,
      667,
      838,
      1010,
      1066,
      1220
    ],
    [
      111,
      219,
      301,
      504,
      616,
      668,
      839,
      1011,
      1067,
      1221
    ],
    [
      112,
      220,
      302,
      505,
      617,
      669,
      840,
      1012,
      1068,
      1222
    ],
    [
      113,
      221,
      303,
      506,
      618,
      670,
      841,
      1013,
      1069,
      1223
    ],
    [
      114,
      222,
      304,
      507,
      619,
      671,
      842,
      1014,
      1070,
      1224
    ],
    [
      115,
      223,
      305,
      381,
      620,
      672,
      843,
      1015,
      1071,
      1225
    ],
    [
      116,
      224,
      306,
      382,
      621,
      673,
      844,
      889,
      1072,
      1226
    ],
    [
      117,
      225,
      307,
      383,
      622,
      674,
      845,
      890,
      1073,
      1227
    ],
    [
      118,
      226,
      308,
      384,
      623,
      675,
      846,
      891,
      1074,
      1228
    ],
    [
      119,
      227,
      309,
      385,
      624,
      676,
      847,
      892,
      1075,
      1229
    ],
    [
      120,
      228,
      310,
      386,
      625,
      677,
      848,
      893,
      1076,
      1230
    ],
    [
      121,
      229,
      311,
      387,
      626,
      678,
      849,
      894,
      1077,
      1231
    ],
    [
      122,
      230,
      312,
      388,
      627,
      679,
      850,
      895,
      1078,
      1232
    ],
    [
      123,
      231,
      313,
      389,
      628,
      680,
      851,
      896,
      1079,
      1233
    ],
    [
      124,
      232,
      314,
      390,
      629,
      681,
      852,
      897,
      1080,
      1234
    ],
    [
      125,
      233,
      315,
      391,
      630,
      682,
      853,
      898,
      1081,
      1235
    ],
    [
      126,
      234,
      316,
      392,
      631,
      683,
      854,
      899,
      1082,
      1236
    ]
  ],
  "hz": [
    [
      0,
      235,
      316,
      381,
      518,
      697,
      870,
      899,
      1098,
      1225
    ],
    [
      1,
      236,
      317,
      382,
      519,
      698,
      871,
      900,
      1099,
      1226
    ],
    [
      2,
      237,
      318,
      383,
      520,
      699,
      872,
      901,
      1100,
      1227
    ],
    [
      3,
      238,
      319,
      384,
      521,
      700,
      873,
      902,
      1101,
      1228
    ],
    [
      4,
      239,
      320,
      385,
      522,
      701,
      874,
      903,
      1102,
      1229
    ],
    [
      5,
      240,
      321,
      386,
      523,
      702,
      875,
      904,
      1103,
      1230
    ],
    [
      6,
      241,
      322,
      387,
      524,
      703,
      876,
      905,
      1104,
      1231
    ],
    [
      7,
      242,
      323,
      388,
      525,
      704,
      877,
      906,
      1105,
      1232
    ],
    [
      8,
      243,
      324,
      389,
      526,
      705,
      878,
      907,
      1106,
      1233
    ],
    [
      9,
      244,
      325,
      390,
      527,
      706,
      879,
      908,
      1107,
      1234
    ],
    [
      10,
      245,
      326,
      391,
      528,
      707,
      880,
      909,
      1108,
      1235
    ],
    [
      11,
      246,
      327,
      392,
      529,
      708,
      881,
      910,
      1109,
      1236
    ],
    [
      12,
      247,
      328,
      393,
      530,
      709,
      882,
      911,
      1110,
      1237
    ],
    [
      13,
      248,
      329,
      394,
      531,
      710,
      883,
      912,
      1111,
      1238
    ],
    [
      14,
      249,
      330,
      395,
      532,
      711,
      884,
      913,
      1112,
      1239
    ],
    [
      15,
      250,
      331,
      396,
      533,
      712,
      885,
      914,
      1113,
      1240
    ],
    [
      16,
      251,
      332,
      397,
      534,
      713,
      886,
      915,
      1114,
      1241
    ],
    [
      17,
      252,
      333,
      398,
      535,
      714,
      887,
      916,
      1115,
      1242
    ],
    [
      18,
      253,
      334,
      399,
      536,
      715,
      888,
      917,
      1116,
      1243
    ],
    [
      19,
      127,
      335,
      400,
      537,
      716,
      762,
      918,
      1117,
      1244
    ],
    [
      20,
      128,
      336,
      401,
      538,
      717,
      763,
      919,
      1118,
      1245
    ],
    [
      21,
      129,
      337,
      402,
      539,
      718,
      764,
      920,
      1119,
      1246
    ],
    [
      22,
      130,
      338,
      403,
      540,
      719,
      765,
      921,
      1120,
      1247
    ],
    [
      23,
      131,
      339,
      404,
      541,
      720,
      766,
      922,
      1121,
      1248
    ],
    [
      24,
      132,
      340,
      405,
      542,
      721,
      767,
      923,
      1122,
      1249
    ],
    [
      25,
      133,
      341,
      406,
      543,
      722,
      768,
      924,
      1123,
      1250
    ],
    [
      26,
      134,
      342,
      407,
      544,
      723,
      769,
      925,
      1124,
      1251
    ],
    [
      27,
      135,
      343,
      408,
      545,
      724,
      770,
      926,
      1125,
      1252
    ],
    [
      28,
      136,
      344,
      409,
      546,
      725,
      771,
      927,
      1126,
      1253
    ],
    [
      29,
      137,
      345,
      410,
      547,
      726,
      772,
      928,
      1127,
      1254
    ],
    [
      30,
      138,
      346,
      411,
      548,
      727,
      773,
      929,
      1128,
      1255
    ],
    [
      31,
      139,
      347,
      412,
      549,
      728,
      774,
      930,
      1129,
      1256
    ],
    [
      32,
      140,
      348,
      413,
      550,
      729,
      775,
      931,
      1130,
      1257
    ],
    [
      33,
      141,
      349,
      414,
      551,
      730,
      776,
      932,
      1131,
      1258
    ],
    [
      34,
      142,
      350,
      415,
      552,
      731,
      777,
      933,
      1132,
      1259
    ],
    [
      35,
      143,
      351,
      416,
      553,
      732,
      778,
      934,
      1133,
      1260
    ],
    [
      36,
      144,
      352,
      417,
      554,
      733,
      779,
      935,
      1134,
      1261
    ],
    [
      37,
      145,
      353,
      418,
      555,
      734,
      780,
      936,
      1135,
      1262
    ],
    [
      38,
      146,
      354,
      419,
      556,
      735,
      781,
      937,
      1136,
      1263
    ],
    [
      39,
      147,
      355,
      420,
      557,
      736,
      782,
      938,
      1137,
      1264
    ],
    [
      40,
      148,
      356,
      421,
      558,
      737,
      783,
      939,
      1138,
      1265
    ],
    [
      41,
      149,
      357,
      422,
      559,
      738,
      784,
      940,
      1139,
      1266
    ],
    [
      42,
      150,
      358,
      423,
      560,
      739,
      785,
      941,
      1140,
      1267
    ],
    [
      43,
      151,
      359,
      424,
      561,
      740,
      786,
      942,
      1141,
      1268
    ],
    [
      44,
      152,
      360,
      425,
      562,
      741,
      787,
      943,
      1142,
      1269
    ],
    [
      45,
      153,
      361,
      426,
      563,
      742,
      788,
      944,
      1016,
      1143
    ],
    [
      46,
      154,
      362,
      427,
      564,
      743,
      789,
      945,
      1017,
      1144
    ],
    [
      47,
      155,
      363,
      428,
      565,
      744,
      790,
      946,
      1018,
      1145
    ],
    [
      48,
      156,
      364,
      429,
      566,
      745,
      791,
      947,
      1019,
      1146
    ],
    [
      49,
      157,
      365,
      430,
      567,
      746,
      792,
      948,
      1020,
      1147
    ],
    [
      50,
      158,
      366,
      431,
      568,
      747,
      793,
      949,
      1021,
      1148
    ],
    [
      51,
      159,
      367,
      432,
      569,
      748,
      794,
      950,
      1022,
      1149
    ],
    [
      52,
      160,
      368,
      433,
      570,
      749,
      795,
      951,
      1023,
      1150
    ],
    [
      53,
      161,
      369,
      434,
      571,
      750,
      796,
      952,
      1024,
      1151
    ],
    [
      54,
      162,
      370,
      435,
      572,
      751,
      797,
      953,
      1025,
      1152
    ],
    [
      55,
      163,
      371,
      436,
      573,
      752,
      798,
      954,
      1026,
      1153
    ],
    [
      56,
      164,
      372,
      437,
      574,
      753,
      799,
      955,
      1027,
      1154
    ],
    [
      57,
      165,
      373,
      438,
      575,
      754,
      800,
      956,
      1028,
      1155
    ],
    [
      58,
      166,
      374,
      439,
      576,
      755,
      801,
      957,
      1029,
      1156
    ],
    [
      59,
      167,
      375,
      440,
      577,
      756,
      802,
      958,
      1030,
      1157
    ],
    [
      60,
      168,
      376,
      441,
      578,
      757,
      803,
      959,
      1031,
      1158
    ],
    [
      61,
      169,
      377,
      442,
      579,
      758,
      804,
      960,
      1032,
      1159
    ],
    [
      62,
      170,
      378,
      443,
      580,
      759,
      805,
      961,
      1033,
      1160
    ],
    [
      63,
      171,
      379,
      444,
      581,
      760,
      806,
      962,
      1034,
      1161
    ],
    [
      64,
      172,
      380,
      445,
      582,
      761,
      807,
      963,
      1035,
      1162
    ],
    [
      65,
      173,
      254,
      446,
      583,
      635,
      808,
      964,
      1036,
      1163
    ],
    [
      66,
      174,
      255,
      447,
      584,
      636,
      809,
      965,
      1037,
      1164
    ],
    [
      67,
      175,
      256,
      448,
      585,
      637,
      810,
      966,
      1038,
      1165
    ],
    [
      68,
      176,
      257,
      449,
      586,
      638,
      811,
      967,
      1039,
      1166
    ],
    [
      69,
      177,
      258,
      450,
      587,
      639,
      812,
      968,
      1040,
      1167
    ],
    [
      70,
      178,
      259,
      451,
      588,
      640,
      813,
      969,
      1041,
      1168
    ],
    [
      71,
      179,
      260,
      452,
      589,
      641,
      814,
      970,
      1042,
      1169
    ],
    [
      72,
      180,
      261,
      453,
      590,
      642,
      815,
      971,
      1043,
      1170
    ],
    [
      73,
      181,
      262,
      454,
      591,
      643,
      816,
      972,
      1044,
      1171
    ],
    [
      74,
      182,
      263,
      455,
      592,
      644,
      817,
      973,
      1045,
      1172
    ],
    [
      75,
      183,
      264,
      456,
      593,
      645,
      818,
      974,
      1046,
      1173
    ],
    [
      76,
      184,
      265,
      457,
      594,
      646,
      819,
      975,
      1047,
      1174
    ],
    [
      77,
      185,
      266,
      458,
      595,
      647,
      820,
      976,
      1048,
      1175
    ],
    [
      78,
      186,
      267,
      459,
      596,
      648,
      821,
      977,
      1049,
      1176
    ],
    [
      79,
      187,
      268,
      460,
      597,
      649,
      822,
      978,
      1050,
      1177
    ],
    [
      80,
      188,
      269,
      461,
      598,
      650,
      823,
      979,
      1051,
      1178
    ],
    [
      81,
      189,
      270,
      462,
      599,
      651,
      824,
      980,
      1052,
      1179
    ],
    [
      82,
      190,
      271,
      463,
      600,
      652,
      825,
      981,
      1053,
      1180
    ],
    [
      83,
      191,
      272,
      464,
      601,
      653,
      826,
      982,
      1054,
      1181
    ],
    [
      84,
      192,
      273,
      465,
      602,
      654,
      827,
      983,
      1055,
      1182
    ],
    [
      85,
      193,
      274,
      466,
      603,
      655,
      828,
      984,
      1056,
      1183
    ],
    [
      86,
      194,
      275,
      467,
      604,
      656,
      829,
      985,
      1057,
      1184
    ],
    [
      87,
      195,
      276,
      468,
      605,
      657,
      830,
      986,
      1058,
      1185
    ],
    [
      88,
      196,
      277,
      469,
      606,
      658,
      831,
      987,
      1059,
      1186
    ],
    [
      89,
      197,
      278,
      470,
      607,
      659,
      832,
      988,
      1060,
      1187
    ],
    [
      90,
      198,
      279,
      471,
      608,
      660,
      833,
      989,
      1061,
      1188
    ],
    [
      91,
      199,
      280,
      472,
      609,
      661,
      834,
      990,
      1062,
      1189
    ],
    [
      92,
      200,
      281,
      473,
      610,
      662,
      835,
      991,
      1063,
      1190
    ],
    [
      93,
      201,
      282,
      474,
      611,
      663,
      836,
      992,
      1064,
      1191
    ],
    [
      94,
      202,
      283,
      475,
      612,
      664,
      837,
      993,
      1065,
      1192
    ],
    [
      95,
      203,
      284,
      476,
      613,
      665,
      838,
      994,
      1066,
      1193
    ],
    [
      96,
      204,
      285,
      477,
      614,
      666,
      839,
      995,
      1067,
      1194
    ],
    [
      97,
      205,
      286,
      478,
      615,
      667,
      840,
      996,
      1068,
      1195
    ],
    [
      98,
      206,
      287,
      479,
      616,
      668,
      841,
      997,
      1069,
      1196
    ],
    [
      99,
      207,
      288,
      480,
      617,
      669,
      842,
      998,
      1070,
      1197
    ],
    [
      100,
      208,
      289,
      481,
      618,
      670,
      843,
      999,
      1071,
      1198
    ],
    [
      101,
      209,
      290,
      482,
      619,
      671,
      844,
      1000,
      1072,
      1199
    ],
    [
      102,
      210,
      291,
      483,
      620,
      672,
      845,
      1001,
      1073,
      1200
    ],
    [
      103,
      211,
      292,
      484,
      621,
      673,
      846,
      1002,
      1074,
      1201
    ],
    [
      104,
      212,
      293,
      485,
      622,
      674,
      847,
      1003,
      1075,
      1202
    ],
    [
      105,
      213,
      294,
      486,
      623,
      675,
      848,
      1004,
      1076,
      1203
    ],
    [
      106,
      214,
      295,
      487,
      624,
      676,
      849,
      1005,
      1077,
      1204
    ],
    [
      107,
      215,
      296,
      488,
      625,
      677,
      850,
      1006,
      1078,
      1205
    ],
    [
      108,
      216,
      297,
      489,
      626,
      678,
      851,
      1007,
      1079,
      1206
    ],
    [
      109,
      217,
      298,
      490,
      627,
      679,
      852,
      1008,
      1080,
      1207
    ],
    [
      110,
      218,
      299,
      491,
      628,
      680,
      853,
      1009,
      1081,
      1208
    ],
    [
      111,
      219,
      300,
      492,
      629,
      681,
      854,
      1010,
      1082,
      1209
    ],
    [
      112,
      220,
      301,
      493,
      630,
      682,
      855,
      1011,
      1083,
      1210
    ],
    [
      113,
      221,
      302,
      494,
      631,
      683,
      856,
      1012,
      1084,
      1211
    ],
    [
      114,
      222,
      303,
      495,
      632,
      684,
      857,
      1013,
      1085,
      1212
    ],
    [
      115,
      223,
      304,
      496,
      633,
      685,
      858,
      1014,
      1086,
      1213
    ],
    [
      116,
      224,
      305,
      497,
      634,
      686,
      859,
      1015,
      1087,
      1214
    ],
    [
      117,
      225,
      306,
      498,
      508,
      687,
      860,
      889,
      1088,
      1215
    ],
    [
      118,
      226,
      307,
      499,
      509,
      688,
      861,
      890,
      1089,
      1216
    ],
    [
      119,
      227,
      308,
      500,
      510,
      689,
      862,
      891,
      1090,
      1217
    ],
    [
      120,
      228,
      309,
      501,
      511,
      690,
      863,
      892,
      1091,
      1218
    ],
    [
      121,
      229,
      310,
      502,
      512,
      691,
      864,
      893,
      1092,
      1219
    ],
    [
      122,
      230,
      311,
      503,
      513,
      692,
      865,
      894,
      1093,
      1220
    ],
    [
      123,
      231,
      312,
      504,
      514,
      693,
      866,
      895,
      1094,
      1221
    ],
    [
      124,
      232,
      313,
      505,
      515,
      694,
      867,
      896,
      1095,
      1222
    ],
    [
      125,
      233,
      314,
      506,
      516,
      695,
      868,
      897,
      1096,
      1223
    ],
    [
      126,
      234,
      315,
      507,
      517,
      696,
      869,
      898,
      1097,
      1224
    ],
    [
      0,
      127,
      376,
      393,
      616,
      743,
      874,
      1011,
      1128,
      1155
    ],
    [
      1,
      128,
      377,
      394,
      617,
      744,
      875,
      1012,
      1129,
      1156
    ],
    [
      2,
      129,
      378,
      395,
      618,
      745,
      876,
      1013,
      1130,
      1157
    ],
    [
      3,
      130,
      379,
      396,
      619,
      746,
      877,
      1014,
      1131,
      1158
    ],
    [
      4,
      131,
      380,
      397,
      620,
      747,
      878,
      1015,
      1132,
      1159
    ],
    [
      5,
      132,
      254,
      398,
      621,
      748,
      879,
      889,
      1133,
      1160
    ],
    [
      6,
      133,
      255,
      399,
      622,
      749,
      880,
      890,
      1134,
      1161
    ],
    [
      7,
      134,
      256,
      400,
      623,
      750,
      881,
      891,
      1135,
      1162
    ],
    [
      8,
      135,
      257,
      401,
      624,
      751,
      882,
      892,
      1136,
      1163
    ],
    [
      9,
      136,
      258,
      402,
      625,
      752,
      883,
      893,
      1137,
      1164
    ],
    [
      10,
      137,
      259,
      403,
      626,
      753,
      884,
      894,
      1138,
      1165
    ],
    [
      11,
      138,
      260,
      404,
      627,
      754,
      885,
      895,
      1139,
      1166
    ],
    [
      12,
      139,
      261,
      405,
      628,
      755,
      886,
      896,
      1140,
      1167
    ],
    [
      13,
      140,
      262,
      406,
      629,
      756,
      887,
      897,
      1141,
      1168
    ],
    [
      14,
      141,
      263,
      407,
      630,
      757,
      888,
      898,
      1142,
      1169
    ],
    [
      15,
      142,
      264,
      408,
      631,
      758,
      762,
      899,
      1016,
      1170
    ],
    [
      16,
      143,
      265,
      409,
      632,
      759,
      763,
      900,
      1017,
      1171
    ],
    [
      17,
      144,
      266,
      410,
      633,
      760,
      764,
      901,
      1018,
      1172
    ],
    [
      18,
      145,
      267,
      411,
      634,
      761,
      765,
      902,
      1019,
      1173
    ],
    [
      19,
      146,
      268,
      412,
      508,
      635,
      766,
      903,
      1020,
      1174
    ],
    [
      20,
      147,
      269,
      413,
      509,
      636,
      767,
      904,
      1021,
      1175
    ],
    [
      21,
      148,
      270,
      414,
      510,
      637,
      768,
      905,
      1022,
      1176
    ],
    [
      22,
      149,
      271,
      415,
      511,
      638,
      769,
      906,
      1023,
      1177
    ],
    [
      23,
      150,
      272,
      416,
      512,
      639,
      770,
      907,
      1024,
      1178
    ],
    [
      24,
      151,
      273,
      417,
      513,
      640,
      771,
      908,
      1025,
      1179
    ],
    [
      25,
      152,
      274,
      418,
      514,
      641,
      772,
      909,
      1026,
      1180
    ],
    [
      26,
      153,
      275,
      419,
      515,
      642,
      773,
      910,
      1027,
      1181
    ],
    [
      27,
      154,
      276,
      420,
      516,
      643,
      774,
      911,
      1028,
      1182
    ],
    [
      28,
      155,
      277,
      421,
      517,
      644,
      775,
      912,
      1029,
      1183
    ],
    [
      29,
      156,
      278,
      422,
      518,
      645,
      776,
      913,
      1030,
      1184
    ],
    [
      30,
      157,
      279,
      423,
      519,
      646,
      777,
      914,
      1031,
      1185
    ],
    [
      31,
      158,
      280,
      424,
      520,
      647,
      778,
      915,
      1032,
      1186
    ],
    [
      32,
      159,
      281,
      425,
      521,
      648,
      779,
      916,
      1033,
      1187
    ],
    [
      33,
      160,
      282,
      426,
      522,
      649,
      780,
      917,
      1034,
      1188
    ],
    [
      34,
      161,
      283,
      427,
      523,
      650,
      781,
      918,
      1035,
      1189
    ],
    [
      35,
      162,
      284,
      428,
      524,
      651,
      782,
      919,
      1036,
      1190
    ],
    [
      36,
      163,
      285,
      429,
      525,
      652,
      783,
      920,
      1037,
      1191
    ],
    [
      37,
      164,
      286,
      430,
      526,
      653,
      784,
      921,
      1038,
      1192
    ],
    [
      38,
      165,
      287,
      431,
      527,
      654,
      785,
      922,
      1039,
      1193
    ],
    [
      39,
      166,
      288,
      432,
      528,
      655,
      786,
      923,
      1040,
      1194
    ],
    [
      40,
      167,
      289,
      433,
      529,
      656,
      787,
      924,
      1041,
      1195
    ],
    [
      41,
      168,
      290,
      434,
      530,
      657,
      788,
      925,
      1042,
      1196
    ],
    [
      42,
      169,
      291,
      435,
      531,
      658,
      789,
      926,
      1043,
      1197
    ],
    [
      43,
      170,
      292,
      436,
      532,
      659,
      790,
      927,
      1044,
      1198
    ],
    [
      44,
      171,
      293,
      437,
      533,
      660,
      791,
      928,
      1045,
      1199
    ],
    [
      45,
      172,
      294,
      438,
      534,
      661,
      792,
      929,
      1046,
      1200
    ],
    [
      46,
      173,
      295,
      439,
      535,
      662,
      793,
      930,
      1047,
      1201
    ],
    [
      47,
      174,
      296,
      440,
      536,
      663,
      794,
      931,
      1048,
      1202
    ],
    [
      48,
      175,
      297,
      441,
      537,
      664,
      795,
      932,
      1049,
      1203
    ],
    [
      49,
      176,
      298,
      442,
      538,
      665,
      796,
      933,
      1050,
      1204
    ],
    [
      50,
      177,
      299,
      443,
      539,
      666,
      797,
      934,
      1051,
      1205
    ],
    [
      51,
      178,
      300,
      444,
      540,
      667,
      798,
      935,
      1052,
      1206
    ],
    [
      52,
      179,
      301,
      445,
      541,
      668,
      799,
      936,
      1053,
      1207
    ],
    [
      53,
      180,
      302,
      446,
      542,
      669,
      800,
      937,
      1054,
      1208
    ],
    [
      54,
      181,
      303,
      447,
      543,
      670,
      801,
      938,
      1055,
      1209
    ],
    [
      55,
      182,
      304,
      448,
      544,
      671,
      802,
      939,
      1056,
      1210
    ],
    [
      56,
      183,
      305,
      449,
      545,
      672,
      803,
      940,
      1057,
      1211
    ],
    [
      57,
      184,
      306,
      450,
      546,
      673,
      804,
      941,
      1058,
      1212
    ],
    [
      58,
      185,
      307,
      451,
      547,
      674,
      805,
      942,
      1059,
      1213
    ],
    [
      59,
      186,
      308,
      452,
      548,
      675,
      806,
      943,
      1060,
      1214
    ],
    [
      60,
      187,
      309,
      453,
      549,
      676,
      807,
      944,
      1061,
      1215
    ],
    [
      61,
      188,
      310,
      454,
      550,
      677,
      808,
      945,
      1062,
      1216
    ],
    [
      62,
      189,
      311,
      455,
      551,
      678,
      809,
      946,
      1063,
      1217
    ],
    [
      63,
      190,
      312,
      456,
      552,
      679,
      810,
      947,
      1064,
      1218
    ],
    [
      64,
      191,
      313,
      457,
      553,
      680,
      811,
      948,
      1065,
      1219
    ],
    [
      65,
      192,
      314,
      458,
      554,
      681,
      812,
      949,
      1066,
      1220
    ],
    [
      66,
      193,
      315,
      459,
      555,
      682,
      813,
      950,
      1067,
      1221
    ],
    [
      67,
      194,
      316,
      460,
      556,
      683,
      814,
      951,
      1068,
      1222
    ],
    [
      68,
      195,
      317,
      461,
      557,
      684,
      815,
      952,
      1069,
      1223
    ],
    [
      69,
      196,
      318,
      462,
      558,
      685,
      816,
      953,
      1070,
      1224
    ],
    [
      70,
      197,
      319,
      463,
      559,
      686,
      817,
      954,
      1071,
      1225
    ],
    [
      71,
      198,
      320,
      464,
      560,
      687,
      818,
      955,
      1072,
      1226
    ],
    [
      72,
      199,
      321,
      465,
      561,
      688,
      819,
      956,
      1073,
      1227
    ],
    [
      73,
      200,
      322,
      466,
      562,
      689,
      820,
      957,
      1074,
      1228
    ],
    [
      74,
      201,
      323,
      467,
      563,
      690,
      821,
      958,
      1075,
      1229
    ],
    [
      75,
      202,
      324,
      468,
      564,
      691,
      822,
      959,
      1076,
      1230
    ],
    [
      76,
      203,
      325,
      469,
      565,
      692,
      823,
      960,
      1077,
      1231
    ],
    [
      77,
      204,
      326,
      470,
      566,
      693,
      824,
      961,
      1078,
      1232
    ],
    [
      78,
      205,
      327,
      471,
      567,
      694,
      825,
      962,
      1079,
      1233
    ],
    [
      79,
      206,
      328,
      472,
      568,
      695,
      826,
      963,
      1080,
      1234
    ],
    [
      80,
      207,
      329,
      473,
      569,
      696,
      827,
      964,
      1081,
      1235
    ],
    [
      81,
      208,
      330,
      474,
      570,
      697,
      828,
      965,
      1082,
      1236
    ],
    [
      82,
      209,
      331,
      475,
      571,
      698,
      829,
      966,
      1083,
      1237
    ],
    [
      83,
      210,
      332,
      476,
      572,
      699,
      830,
      967,
      1084,
      1238
    ],
    [
      84,
      211,
      333,
      477,
      573,
      700,
      831,
      968,
      1085,
      1239
    ],
    [
      85,
      212,
      334,
      478,
      574,
      701,
      832,
      969,
      1086,
      1240
    ],
    [
      86,
      213,
      335,
      479,
      575,
      702,
      833,
      970,
      1087,
      1241
    ],
    [
      87,
      214,
      336,
      480,
      576,
      703,
      834,
      971,
      1088,
      1242
    ],
    [
      88,
      215,
      337,
      481,
      577,
      704,
      835,
      972,
      1089,
      1243
    ],
    [
      89,
      216,
      338,
      482,
      578,
      705,
      836,
      973,
      1090,
      1244
    ],
    [
      90,
      217,
      339,
      483,
      579,
      706,
      837,
      974,
      1091,
      1245
    ],
    [
      91,
      218,
      340,
      484,
      580,
      707,
      838,
      975,
      1092,
      1246
    ],
    [
      92,
      219,
      341,
      485,
      581,
      708,
      839,
      976,
      1093,
      1247
    ],
    [
      93,
      220,
      342,
      486,
      582,
      709,
      840,
      977,
      1094,
      1248
    ],
    [
      94,
      221,
      343,
      487,
      583,
      710,
      841,
      978,
      1095,
      1249
    ],
    [
      95,
      222,
      344,
      488,
      584,
      711,
      842,
      979,
      1096,
      1250
    ],
    [
      96,
      223,
      345,
      489,
      585,
      712,
      843,
      980,
      1097,
      1251
    ],
    [
      97,
      224,
      346,
      490,
      586,
      713,
      844,
      981,
      1098,
      1252
    ],
    [
      98,
      225,
      347,
      491,
      587,
      714,
      845,
      982,
      1099,
      1253
    ],
    [
      99,
      226,
      348,
      492,
      588,
      715,
      846,
      983,
      1100,
      1254
    ],
    [
      100,
      227,
      349,
      493,
      589,
      716,
      847,
      984,
      1101,
      1255
    ],
    [
      101,
      228,
      350,
      494,
      590,
      717,
      848,
      985,
      1102,
      1256
    ],
    [
      102,
      229,
      351,
      495,
      591,
      718,
      849,
      986,
      1103,
      1257
    ],
    [
      103,
      230,
      352,
      496,
      592,
      719,
      850,
      987,
      1104,
      1258
    ],
    [
      104,
      231,
      353,
      497,
      593,
      720,
      851,
      988,
      1105,
      1259
    ],
    [
      105,
      232,
      354,
      498,
      594,
      721,
      852,
      989,
      1106,
      1260
    ],
    [
      106,
      233,
      355,
      499,
      595,
      722,
      853,
      990,
      1107,
      1261
    ],
    [
      107,
      234,
      356,
      500,
      596,
      723,
      854,
      991,
      1108,
      1262
    ],
    [
      108,
      235,
      357,
      501,
      597,
      724,
      855,
      992,
      1109,
      1263
    ],
    [
      109,
      236,
      358,
      502,
      598,
      725,
      856,
      993,
      1110,
      1264
    ],
    [
      110,
      237,
      359,
      503,
      599,
      726,
      857,
      994,
      1111,
      1265
    ],
    [
      111,
      238,
      360,
      504,
      600,
      727,
      858,
      995,
      1112,
      1266
    ],
    [
      112,
      239,
      361,
      505,
      601,
      728,
      859,
      996,
      1113,
      1267
    ],
    [
      113,
      240,
      362,
      506,
      602,
      729,
      860,
      997,
      1114,
      1268
    ],
    [
      114,
      241,
      363,
      507,
      603,
      730,
      861,
      998,
      1115,
      1269
    ],
    [
      115,
      242,
      364,
      381,
      604,
      731,
      862,
      999,
      1116,
      1143
    ],
    [
      116,
      243,
      365,
      382,
      605,
      732,
      863,
      1000,
      1117,
      1144
    ],
    [
      117,
      244,
      366,
      383,
      606,
      733,
      864,
      1001,
      1118,
      1145
    ],
    [
      118,
      245,
      367,
      384,
      607,
      734,
      865,
      1002,
      1119,
      1146
    ],
    [
      119,
      246,
      368,
      385,
      608,
      735,
      866,
      1003,
      1120,
      1147
    ],
    [
      120,
      247,
      369,
      386,
      609,
      736,
      867,
      1004,
      1121,
      1148
    ],
    [
      121,
      248,
      370,
      387,
      610,
      737,
      868,
      1005,
      1122,
      1149
    ],
    [
      122,
      249,
      371,
      388,
      611,
      738,
      869,
      1006,
      1123,
      1150
    ],
    [
      123,
      250,
      372,
      389,
      612,
      739,
      870,
      1007,
      1124,
      1151
    ],
    [
      124,
      251,
      373,
      390,
      613,
      740,
      871,
      1008,
      1125,
      1152
    ],
    [
      125,
      252,
      374,
      391,
      614,
      741,
      872,
      1009,
      1126,
      1153
    ],
    [
      126,
      253,
      375,
      392,
      615,
      742,
      873,
      1010,
      1127,
      1154
    ],
    [
      0,
      152,
      377,
      407,
      534,
      728,
      855,
      914,
      1016,
      1266
    ],
    [
      1,
      153,
      378,
      408,
      535,
      729,
      856,
      915,
      1017,
      1267
    ],
    [
      2,
      154,
      379,
      409,
      536,
      730,
      857,
      916,
      1018,
      1268
    ],
    [
      3,
      155,
      380,
      410,
      537,
      731,
      858,
      917,
      1019,
      1269
    ],
    [
      4,
      156,
      254,
      411,
      538,
      732,
      859,
      918,
      1020,
      1143
    ],
    [
      5,
      157,
      255,
      412,
      539,
      733,
      860,
      919,
      1021,
      1144
    ],
    [
      6,
      158,
      256,
      413,
      540,
      734,
      861,
      920,
      1022,
      1145
    ],
    [
      7,
      159,
      257,
      414,
      541,
      735,
      862,
      921,
      1023,
      1146
    ],
    [
      8,
      160,
      258,
      415,
      542,
      736,
      863,
      922,
      1024,
      1147
    ],
    [
      9,
      161,
      259,
      416,
      543,
      737,
      864,
      923,
      1025,
      1148
    ],
    [
      10,
      162,
      260,
      417,
      544,
      738,
      865,
      924,
      1026,
      1149
    ],
    [
      11,
      163,
      261,
      418,
      545,
      739,
      866,
      925,
      1027,
      1150
    ],
    [
      12,
      164,
      262,
      419,
      546,
      740,
      867,
      926,
      1028,
      1151
    ],
    [
      13,
      165,
      263,
      420,
      547,
      741,
      868,
      927,
      1029,
      1152
    ],
    [
      14,
      166,
      264,
      421,
      548,
      742,
      869,
      928,
      1030,
      1153
    ],
    [
      15,
      167,
      265,
      422,
      549,
      743,
      870,
      929,
      1031,
      1154
    ],
    [
      16,
      168,
      266,
      423,
      550,
      744,
      871,
      930,
      1032,
      1155
    ],
    [
      17,
      169,
      267,
      424,
      551,
      745,
      872,
      931,
      1033,
      1156
    ],
    [
      18,
      170,
      268,
      425,
      552,
      746,
      873,
      932,
      1034,
      1157
    ],
    [
      19,
      171,
      269,
      426,
      553,
      747,
      874,
      933,
      1035,
      1158
    ],
    [
      20,
      172,
      270,
      427,
      554,
      748,
      875,
      934,
      1036,
      1159
    ],
    [
      21,
      173,
      271,
      428,
      555,
      749,
      876,
      935,
      1037,
      1160
    ],
    [
      22,
      174,
      272,
      429,
      556,
      750,
      877,
      936,
      1038,
      1161
    ],
    [
      23,
      175,
      273,
      430,
      557,
      751,
      878,
      937,
      1039,
      1162
    ],
    [
      24,
      176,
      274,
      431,
      558,
      752,
      879,
      938,
      1040,
      1163
    ],
    [
      25,
      177,
      275,
      432,
      559,
      753,
      880,
      939,
      1041,
      1164
    ],
    [
      26,
      178,
      276,
      433,
      560,
      754,
      881,
      940,
      1042,
      1165
    ],
    [
      27,
      179,
      277,
      434,
      561,
      755,
      882,
      941,
      1043,
      1166
    ],
    [
      28,
      180,
      278,
      435,
      562,
      756,
      883,
      942,
      1044,
      1167
    ],
    [
      29,
      181,
      279,
      436,
      563,
      757,
      884,
      943,
      1045,
      1168
    ],
    [
      30,
      182,
      280,
      437,
      564,
      758,
      885,
      944,
      1046,
      1169
    ],
    [
      31,
      183,
      281,
      438,
      565,
      759,
      886,
      945,
      1047,
      1170
    ],
    [
      32,
      184,
      282,
      439,
      566,
      760,
      887,
      946,
      1048,
      1171
    ],
    [
      33,
      185,
      283,
      440,
      567,
      761,
      888,
      947,
      1049,
      1172
    ],
    [
      34,
      186,
      284,
      441,
      568,
      635,
      762,
      948,
      1050,
      1173
    ],
    [
      35,
      187,
      285,
      442,
      569,
      636,
      763,
      949,
      1051,
      1174
    ],
    [
      36,
      188,
      286,
      443,
      570,
      637,
      764,
      950,
      1052,
      1175
    ],
    [
      37,
      189,
      287,
      444,
      571,
      638,
      765,
      951,
      1053,
      1176
    ],
    [
      38,
      190,
      288,
      445,
      572,
      639,
      766,
      952,
      1054,
      1177
    ],
    [
      39,
      191,
      289,
      446,
      573,
      640,
      767,
      953,
      1055,
      1178
    ],
    [
      40,
      192,
      290,
      447,
      574,
      641,
      768,
      954,
      1056,
      1179
    ],
    [
      41,
      193,
      291,
      448,
      575,
      642,
      769,
      955,
      1057,
      1180
    ],
    [
      42,
      194,
      292,
      449,
      576,
      643,
      770,
      956,
      1058,
      1181
    ],
    [
      43,
      195,
      293,
      450,
      577,
      644,
      771,
      957,
      1059,
      1182
    ],
    [
      44,
      196,
      294,
      451,
      578,
      645,
      772,
      958,
      1060,
      1183
    ],
    [
      45,
      197,
      295,
      452,
      579,
      646,
      773,
      959,
      1061,
      1184
    ],
    [
      46,
      198,
      296,
      453,
      580,
      647,
      774,
      960,
      1062,
      1185
    ],
    [
      47,
      199,
      297,
      454,
      581,
      648,
      775,
      961,
      1063,
      1186
    ],
    [
      48,
      200,
      298,
      455,
      582,
      649,
      776,
      962,
      1064,
      1187
    ],
    [
      49,
      201,
      299,
      456,
      583,
      650,
      777,
      963,
      1065,
      1188
    ],
    [
      50,
      202,
      300,
      457,
      584,
      651,
      778,
      964,
      1066,
      1189
    ],
    [
      51,
      203,
      301,
      458,
      585,
      652,
      779,
      965,
      1067,
      1190
    ],
    [
      52,
      204,
      302,
      459,
      586,
      653,
      780,
      966,
      1068,
      1191
    ],
    [
      53,
      205,
      303,
      460,
      587,
      654,
      781,
      967,
      1069,
      1192
    ],
    [
      54,
      206,
      304,
      461,
      588,
      655,
      782,
      968,
      1070,
      1193
    ],
    [
      55,
      207,
      305,
      462,
      589,
      656,
      783,
      969,
      1071,
      1194
    ],
    [
      56,
      208,
      306,
      463,
      590,
      657,
      784,
      970,
      1072,
      1195
    ],
    [
      57,
      209,
      307,
      464,
      591,
      658,
      785,
      971,
      1073,
      1196
    ],
    [
      58,
      210,
      308,
      465,
      592,
      659,
      786,
      972,
      1074,
      1197
    ],
    [
      59,
      211,
      309,
      466,
      593,
      660,
      787,
      973,
      1075,
      1198
    ],
    [
      60,
      212,
      310,
      467,
      594,
      661,
      788,
      974,
      1076,
      1199
    ],
    [
      61,
      213,
      311,
      468,
      595,
      662,
      789,
      975,
      1077,
      1200
    ],
    [
      62,
      214,
      312,
      469,
      596,
      663,
      790,
      976,
      1078,
      1201
    ],
    [
      63,
      215,
      313,
      470,
      597,
      664,
      791,
      977,
      1079,
      1202
    ],
    [
      64,
      216,
      314,
      471,
      598,
      665,
      792,
      978,
      1080,
      1203
    ],
    [
      65,
      217,
      315,
      472,
      599,
      666,
      793,
      979,
      1081,
      1204
    ],
    [
      66,
      218,
      316,
      473,
      600,
      667,
      794,
      980,
      1082,
      1205
    ],
    [
      67,
      219,
      317,
      474,
      601,
      668,
      795,
      981,
      1083,
      1206
    ],
    [
      68,
      220,
      318,
      475,
      602,
      669,
      796,
      982,
      1084,
      1207
    ],
    [
      69,
      221,
      319,
      476,
      603,
      670,
      797,
      983,
      1085,
      1208
    ],
    [
      70,
      222,
      320,
      477,
      604,
      671,
      798,
      984,
      1086,
      1209
    ],
    [
      71,
      223,
      321,
      478,
      605,
      672,
      799,
      985,
      1087,
      1210
    ],
    [
      72,
      224,
      322,
      479,
      606,
      673,
      800,
      986,
      1088,
      1211
    ],
    [
      73,
      225,
      323,
      480,
      607,
      674,
      801,
      987,
      1089,
      1212
    ],
    [
      74,
      226,
      324,
      481,
      608,
      675,
      802,
      988,
      1090,
      1213
    ],
    [
      75,
      227,
      325,
      482,
      609,
      676,
      803,
      989,
      1091,
      1214
    ],
    [
      76,
      228,
      326,
      483,
      610,
      677,
      804,
      990,
      1092,
      1215
    ],
    [
      77,
      229,
      327,
      484,
      611,
      678,
      805,
      991,
      1093,
      1216
    ],
    [
      78,
      230,
      328,
      485,
      612,
      679,
      806,
      992,
      1094,
      1217
    ],
    [
      79,
      231,
      329,
      486,
      613,
      680,
      807,
      993,
      1095,
      1218
    ],
    [
      80,
      232,
      330,
      487,
      614,
      681,
      808,
      994,
      1096,
      1219
    ],
    [
      81,
      233,
      331,
      488,
      615,
      682,
      809,
      995,
      1097,
      1220
    ],
    [
      82,
      234,
      332,
      489,
      616,
      683,
      810,
      996,
      1098,
      1221
    ],
    [
      83,
      235,
      333,
      490,
      617,
      684,
      811,
      997,
      1099,
      1222
    ],
    [
      84,
      236,
      334,
      491,
      618,
      685,
      812,
      998,
      1100,
      1223
    ],
    [
      85,
      237,
      335,
      492,
      619,
      686,
      813,
      999,
      1101,
      1224
    ],
    [
      86,
      238,
      336,
      493,
      620,
      687,
      814,
      1000,
      1102,
      1225
    ],
    [
      87,
      239,
      337,
      494,
      621,
      688,
      815,
      1001,
      1103,
      1226
    ],
    [
      88,
      240,
      338,
      495,
      622,
      689,
      816,
      1002,
      1104,
      1227
    ],
    [
      89,
      241,
      339,
      496,
      623,
      690,
      817,
      1003,
      1105,
      1228
    ],
    [
      90,
      242,
      340,
      497,
      624,
      691,
      818,
      1004,
      1106,
      1229
    ],
    [
      91,
      243,
      341,
      498,
      625,
      692,
      819,
      1005,
      1107,
      1230
    ],
    [
      92,
      244,
      342,
      499,
      626,
      693,
      820,
      1006,
      1108,
      1231
    ],
    [
      93,
      245,
      343,
      500,
      627,
      694,
      821,
      1007,
      1109,
      1232
    ],
    [
      94,
      246,
      344,
      501,
      628,
      695,
      822,
      1008,
      1110,
      1233
    ],
    [
      95,
      247,
      345,
      502,
      629,
      696,
      823,
      1009,
      1111,
      1234
    ],
    [
      96,
      248,
      346,
      503,
      630,
      697,
      824,
      1010,
      1112,
      1235
    ],
    [
      97,
      249,
      347,
      504,
      631,
      698,
      825,
      1011,
      1113,
      1236
    ],
    [
      98,
      250,
      348,
      505,
      632,
      699,
      826,
      1012,
      1114,
      1237
    ],
    [
      99,
      251,
      349,
      506,
      633,
      700,
      827,
      1013,
      1115,
      1238
    ],
    [
      100,
      252,
      350,
      507,
      634,
      701,
      828,
      1014,
      1116,
      1239
    ],
    [
      101,
      253,
      351,
      381,
      508,
      702,
      829,
      1015,
      1117,
      1240
    ],
    [
      102,
      127,
      352,
      382,
      509,
      703,
      830,
      889,
      1118,
      1241
    ],
    [
      103,
      128,
      353,
      383,
      510,
      704,
      831,
      890,
      1119,
      1242
    ],
    [
      104,
      129,
      354,
      384,
      511,
      705,
      832,
      891,
      1120,
      1243
    ],
    [
      105,
      130,
      355,
      385,
      512,
      706,
      833,
      892,
      1121,
      1244
    ],
    [
      106,
      131,
      356,
      386,
      513,
      707,
      834,
      893,
      1122,
      1245
    ],
    [
      107,
      132,
      357,
      387,
      514,
      708,
      835,
      894,
      1123,
      1246
    ],
    [
      108,
      133,
      358,
      388,
      515,
      709,
      836,
      895,
      1124,
      1247
    ],
    [
      109,
      134,
      359,
      389,
      516,
      710,
      837,
      896,
      1125,
      1248
    ],
    [
      110,
      135,
      360,
      390,
      517,
      711,
      838,
      897,
      1126,
      1249
    ],
    [
      111,
      136,
      361,
      391,
      518,
      712,
      839,
      898,
      1127,
      1250
    ],
    [
      112,
      137,
      362,
      392,
      519,
      713,
      840,
      899,
      1128,
      1251
    ],
    [
      113,
      138,
      363,
      393,
      520,
      714,
      841,
      900,
      1129,
      1252
    ],
    [
      114,
      139,
      364,
      394,
      521,
      715,
      842,
      901,
      1130,
      1253
    ],
    [
      115,
      140,
      365,
      395,
      522,
      716,
      843,
      902,
      1131,
      1254
    ],
    [
      116,
      141,
      366,
      396,
      523,
      717,
      844,
      903,
      1132,
      1255
    ],
    [
      117,
      142,
      367,
      397,
      524,
      718,
      845,
      904,
      1133,
      1256
    ],
    [
      118,
      143,
      368,
      398,
      525,
      719,
      846,
      905,
      1134,
      1257
    ],
    [
      119,
      144,
      369,
      399,
      526,
      720,
      847,
      906,
      1135,
      1258
    ],
    [
      120,
      145,
      370,
      400,
      527,
      721,
      848,
      907,
      1136,
      1259
    ],
    [
      121,
      146,
      371,
      401,
      528,
      722,
      849,
      908,
      1137,
      1260
    ],
    [
      122,
      147,
      372,
      402,
      529,
      723,
      850,
      909,
      1138,
      1261
    ],
    [
      123,
      148,
      373,
      403,
      530,
      724,
      851,
      910,
      1139,
      1262
    ],
    [
      124,
      149,
      374,
      404,
      531,
      725,
      852,
      911,
      1140,
      1263
    ],
    [
      125,
      150,
      375,
      405,
      532,
      726,
      853,
      912,
      1141,
      1264
    ],
    [
      126,
      151,
      376,
      406,
      533,
      727,
      854,
      913,
      1142,
      1265
    ],
    [
      0,
      208,
      350,
      477,
      589,
      702,
      873,
      1000,
      1083,
      1143
    ],
    [
      1,
      209,
      351,
      478,
      590,
      703,
      874,
      1001,
      1084,
      1144
    ],
    [
      2,
      210,
      352,
      479,
      591,
      704,
      875,
      1002,
      1085,
      1145
    ],
    [
      3,
      211,
      353,
      480,
      592,
      705,
      876,
      1003,
      1086,
      1146
    ],
    [
      4,
      212,
      354,
      481,
      593,
      706,
      877,
      1004,
      1087,
      1147
    ],
    [
      5,
      213,
      355,
      482,
      594,
      707,
      878,
      1005,
      1088,
      1148
    ],
    [
      6,
      214,
      356,
      483,
      595,
      708,
      879,
      1006,
      1089,
      1149
    ],
    [
      7,
      215,
      357,
      484,
      596,
      709,
      880,
      1007,
      1090,
      1150
    ],
    [
      8,
      216,
      358,
      485,
      597,
      710,
      881,
      1008,
      1091,
      1151
    ],
    [
      9,
      217,
      359,
      486,
      598,
      711,
      882,
      1009,
      1092,
      1152
    ],
    [
      10,
      218,
      360,
      487,
      599,
      712,
      883,
      1010,
      1093,
      1153
    ],
    [
      11,
      219,
      361,
      488,
      600,
      713,
      884,
      1011,
      1094,
      1154
    ],
    [
      12,
      220,
      362,
      489,
      601,
      714,
      885,
      1012,
      1095,
      1155
    ],
    [
      13,
      221,
      363,
      490,
      602,
      715,
      886,
      1013,
      1096,
      1156
    ],
    [
      14,
      222,
      364,
      491,
      603,
      716,
      887,
      1014,
      1097,
      1157
    ],
    [
      15,
      223,
      365,
      492,
      604,
      717,
      888,
      1015,
      1098,
      1158
    ],
    [
      16,
      224,
      366,
      493,
      605,
      718,
      762,
      889,
      1099,
      1159
    ],
    [
      17,
      225,
      367,
      494,
      606,
      719,
      763,
      890,
      1100,
      1160
    ],
    [
      18,
      226,
      368,
      495,
      607,
      720,
      764,
      891,
      1101,
      1161
    ],
    [
      19,
      227,
      369,
      496,
      608,
      721,
      765,
      892,
      1102,
      1162
    ],
    [
      20,
      228,
      370,
      497,
      609,
      722,
      766,
      893,
      1103,
      1163
    ],
    [
      21,
      229,
      371,
      498,
      610,
      723,
      767,
      894,
      1104,
      1164
    ],
    [
      22,
      230,
      372,
      499,
      611,
      724,
      768,
      895,
      1105,
      1165
    ],
    [
      23,
      231,
      373,
      500,
      612,
      725,
      769,
      896,
      1106,
      1166
    ],
    [
      24,
      232,
      374,
      501,
      613,
      726,
      770,
      897,
      1107,
      1167
    ],
    [
      25,
      233,
      375,
      502,
      614,
      727,
      771,
      898,
      1108,
      1168
    ],
    [
      26,
      234,
      376,
      503,
      615,
      728,
      772,
      899,
      1109,
      1169
    ],
    [
      27,
      235,
      377,
      504,
      616,
      729,
      773,
      900,
      1110,
      1170
    ],
    [
      28,
      236,
      378,
      505,
      617,
      730,
      774,
      901,
      1111,
      1171
    ],
    [
      29,
      237,
      379,
      506,
      618,
      731,
      775,
      902,
      1112,
      1172
    ],
    [
      30,
      238,
      380,
      507,
      619,
      732,
      776,
      903,
      1113,
      1173
    ],
    [
      31,
      239,
      254,
      381,
      620,
      733,
      777,
      904,
      1114,
      1174
    ],
    [
      32,
      240,
      255,
      382,
      621,
      734,
      778,
      905,
      1115,
      1175
    ],
    [
      33,
      241,
      256,
      383,
      622,
      735,
      779,
      906,
      1116,
      1176
    ],
    [
      34,
      242,
      257,
      384,
      623,
      736,
      780,
      907,
      1117,
      1177
    ],
    [
      35,
      243,
      258,
      385,
      624,
      737,
      781,
      908,
      1118,
      1178
    ],
    [
      36,
      244,
      259,
      386,
      625,
      738,
      782,
      909,
      1119,
      1179
    ],
    [
      37,
      245,
      260,
      387,
      626,
      739,
      783,
      910,
      1120,
      1180
    ],
    [
      38,
      246,
      261,
      388,
      627,
      740,
      784,
      911,
      1121,
      1181
    ],
    [
      39,
      247,
      262,
      389,
      628,
      741,
      785,
      912,
      1122,
      1182
    ],
    [
      40,
      248,
      263,
      390,
      629,
      742,
      786,
      913,
      1123,
      1183
    ],
    [
      41,
      249,
      264,
      391,
      630,
      743,
      787,
      914,
      1124,
      1184
    ],
    [
      42,
      250,
      265,
      392,
      631,
      744,
      788,
      915,
      1125,
      1185
    ],
    [
      43,
      251,
      266,
      393,
      632,
      745,
      789,
      916,
      1126,
      1186
    ],
    [
      44,
      252,
      267,
      394,
      633,
      746,
      790,
      917,
      1127,
      1187
    ],
    [
      45,
      253,
      268,
      395,
      634,
      747,
      791,
      918,
      1128,
      1188
    ],
    [
      46,
      127,
      269,
      396,
      508,
      748,
      792,
      919,
      1129,
      1189
    ],
    [
      47,
      128,
      270,
      397,
      509,
      749,
      793,
      920,
      1130,
      1190
    ],
    [
      48,
      129,
      271,
      398,
      510,
      750,
      794,
      921,
      1131,
      1191
    ],
    [
      49,
      130,
      272,
      399,
      511,
      751,
      795,
      922,
      1132,
      1192
    ],
    [
      50,
      131,
      273,
      400,
      512,
      752,
      796,
      923,
      1133,
      1193
    ],
    [
      51,
      132,
      274,
      401,
      513,
      753,
      797,
      924,
      1134,
      1194
    ],
    [
      52,
      133,
      275,
      402,
      514,
      754,
      798,
      925,
      1135,
      1195
    ],
    [
      53,
      134,
      276,
      403,
      515,
      755,
      799,
      926,
      1136,
      1196
    ],
    [
      54,
      135,
      277,
      404,
      516,
      756,
      800,
      927,
      1137,
      1197
    ],
    [
      55,
      136,
      278,
      405,
      517,
      757,
      801,
      928,
      1138,
      1198
    ],
    [
      56,
      137,
      279,
      406,
      518,
      758,
      802,
      929,
      1139,
      1199
    ],
    [
      57,
      138,
      280,
      407,
      519,
      759,
      803,
      930,
      1140,
      1200
    ],
    [
      58,
      139,
      281,
      408,
      520,
      760,
      804,
      931,
      1141,
      1201
    ],
    [
      59,
      140,
      282,
      409,
      521,
      761,
      805,
      932,
      1142,
      1202
    ],
    [
      60,
      141,
      283,
      410,
      522,
      635,
      806,
      933,
      1016,
      1203
    ],
    [
      61,
      142,
      284,
      411,
      523,
      636,
      807,
      934,
      1017,
      1204
    ],
    [
      62,
      143,
      285,
      412,
      524,
      637,
      808,
      935,
      1018,
      1205
    ],
    [
      63,
      144,
      286,
      413,
      525,
      638,
      809,
      936,
      1019,
      1206
    ],
    [
      64,
      145,
      287,
      414,
      526,
      639,
      810,
      937,
      1020,
      1207
    ],
    [
      65,
      146,
      288,
      415,
      527,
      640,
      811,
      938,
      1021,
      1208
    ],
    [
      66,
      147,
      289,
      416,
      528,
      641,
      812,
      939,
      1022,
      1209
    ],
    [
      67,
      148,
      290,
      417,
      529,
      642,
      813,
      940,
      1023,
      1210
    ],
    [
      68,
      149,
      291,
      418,
      530,
      643,
      814,
      941,
      1024,
      1211
    ],
    [
      69,
      150,
      292,
      419,
      531,
      644,
      815,
      942,
      1025,
      1212
    ],
    [
      70,
      151,
      293,
      420,
      532,
      645,
      816,
      943,
      1026,
      1213
    ],
    [
      71,
      152,
      294,
      421,
      533,
      646,
      817,
      944,
      1027,
      1214
    ],
    [
      72,
      153,
      295,
      422,
      534,
      647,
      818,
      945,
      1028,
      1215
    ],
    [
      73,
      154,
      296,
      423,
      535,
      648,
      819,
      946,
      1029,
      1216
    ],
    [
      74,
      155,
      297,
      424,
      536,
      649,
      820,
      947,
      1030,
      1217
    ],
    [
      75,
      156,
      298,
      425,
      537,
      650,
      821,
      948,
      1031,
      1218
    ],
    [
      76,
      157,
      299,
      426,
      538,
      651,
      822,
      949,
      1032,
      1219
    ],
    [
      77,
      158,
      300,
      427,
      539,
      652,
      823,
      950,
      1033,
      1220
    ],
    [
      78,
      159,
      301,
      428,
      540,
      653,
      824,
      951,
      1034,
      1221
    ],
    [
      79,
      160,
      302,
      429,
      541,
      654,
      825,
      952,
      1035,
      1222
    ],
    [
      80,
      161,
      303,
      430,
      542,
      655,
      826,
      953,
      1036,
      1223
    ],
    [
      81,
      162,
      304,
      431,
      543,
      656,
      827,
      954,
      1037,
      1224
    ],
    [
      82,
      163,
      305,
      432,
      544,
      657,
      828,
      955,
      1038,
      1225
    ],
    [
      83,
      164,
      306,
      433,
      545,
      658,
      829,
      956,
      1039,
      1226
    ],
    [
      84,
      165,
      307,
      434,
      546,
      659,
      830,
      957,
      1040,
      1227
    ],
    [
      85,
      166,
      308,
      435,
      547,
      660,
      831,
      958,
      1041,
      1228
    ],
    [
      86,
      167,
      309,
      436,
      548,
      661,
      832,
      959,
      1042,
      1229
    ],
    [
      87,
      168,
      310,
      437,
      549,
      662,
      833,
      960,
      1043,
      1230
    ],
    [
      88,
      169,
      311,
      438,
      550,
      663,
      834,
      961,
      1044,
      1231
    ],
    [
      89,
      170,
      312,
      439,
      551,
      664,
      835,
      962,
      1045,
      1232
    ],
    [
      90,
      171,
      313,
      440,
      552,
      665,
      836,
      963,
      1046,
      1233
    ],
    [
      91,
      172,
      314,
      441,
      553,
      666,
      837,
      964,
      1047,
      1234
    ],
    [
      92,
      173,
      315,
      442,
      554,
      667,
      838,
      965,
      1048,
      1235
    ],
    [
      93,
      174,
      316,
      443,
      555,
      668,
      839,
      966,
      1049,
      1236
    ],
    [
      94,
      175,
      317,
      444,
      556,
      669,
      840,
      967,
      1050,
      1237
    ],
    [
      95,
      176,
      318,
      445,
      557,
      670,
      841,
      968,
      1051,
      1238
    ],
    [
      96,
      177,
      319,
      446,
      558,
      671,
      842,
      969,
      1052,
      1239
    ],
    [
      97,
      178,
      320,
      447,
      559,
      672,
      843,
      970,
      1053,
      1240
    ],
    [
      98,
      179,
      321,
      448,
      560,
      673,
      844,
      971,
      1054,
      1241
    ],
    [
      99,
      180,
      322,
      449,
      561,
      674,
      845,
      972,
      1055,
      1242
    ],
    [
      100,
      181,
      323,
      450,
      562,
      675,
      846,
      973,
      1056,
      1243
    ],
    [
      101,
      182,
      324,
      451,
      563,
      676,
      847,
      974,
      1057,
      1244
    ],
    [
      102,
      183,
      325,
      452,
      564,
      677,
      848,
      975,
      1058,
      1245
    ],
    [
      103,
      184,
      326,
      453,
      565,
      678,
      849,
      976,
      1059,
      1246
    ],
    [
      104,
      185,
      327,
      454,
      566,
      679,
      850,
      977,
      1060,
      1247
    ],
    [
      105,
      186,
      328,
      455,
      567,
      680,
      851,
      978,
      1061,
      1248
    ],
    [
      106,
      187,
      329,
      456,
      568,
      681,
      852,
      979,
      1062,
      1249
    ],
    [
      107,
      188,
      330,
      457,
      569,
      682,
      853,
      980,
      1063,
      1250
    ],
    [
      108,
      189,
      331,
      458,
      570,
      683,
      854,
      981,
      1064,
      1251
    ],
    [
      109,
      190,
      332,
      459,
      571,
      684,
      855,
      982,
      1065,
      1252
    ],
    [
      110,
      191,
      333,
      460,
      572,
      685,
      856,
      983,
      1066,
      1253
    ],
    [
      111,
      192,
      334,
      461,
      573,
      686,
      857,
      984,
      1067,
      1254
    ],
    [
      112,
      193,
      335,
      462,
      574,
      687,
      858,
      985,
      1068,
      1255
    ],
    [
      113,
      194,
      336,
      463,
      575,
      688,
      859,
      986,
      1069,
      1256
    ],
    [
      114,
      195,
      337,
      464,
      576,
      689,
      860,
      987,
      1070,
      1257
    ],
    [
      115,
      196,
      338,
      465,
      577,
      690,
      861,
      988,
      1071,
      1258
    ],
    [
      116,
      197,
      339,
      466,
      578,
      691,
      862,
      989,
      1072,
      1259
    ],
    [
      117,
      198,
      340,
      467,
      579,
      692,
      863,
      990,
      1073,
      1260
    ],
    [
      118,
      199,
      341,
      468,
      580,
      693,
      864,
      991,
      1074,
      1261
    ],
    [
      119,
      200,
      342,
      469,
      581,
      694,
      865,
      992,
      1075,
      1262
    ],
    [
      120,
      201,
      343,
      470,
      582,
      695,
      866,
      993,
      1076,
      1263
    ],
    [
      121,
      202,
      344,
      471,
      583,
      696,
      867,
      994,
      1077,
      1264
    ],
    [
      122,
      203,
      345,
      472,
      584,
      697,
      868,
      995,
      1078,
      1265
    ],
    [
      123,
      204,
      346,
      473,
      585,
      698,
      869,
      996,
      1079,
      1266
    ],
    [
      124,
      205,
      347,
      474,
      586,
      699,
      870,
      997,
      1080,
      1267
    ],
    [
      125,
      206,
      348,
      475,
      587,
      700,
      871,
      998,
      1081,
      1268
    ],
    [
      126,
      207,
      349,
      476,
      588,
      701,
      872,
      999,
      1082,
      1269
    ]
  ],
  "n": 1270,
  "name": "explicit_J4_L10_P127",
  "schema": "cssdist.code.v1",
  "sector_exchange": [
    1016,
    1142,
    1141,
    1140,
    1139,
    1138,
    1137,
    1136,
    1135,
    1134,
    1133,
    1132,
    1131,
    1130,
    1129,
    1128,
    1127,
    1126,
    1125,
    1124,
    1123,
    1122,
    1121,
    1120,
    1119,
    1118,
    1117,
    1116,
    1115,
    1114,
    1113,
    1112,
    1111,
    1110,
    1109,
    1108,
    1107,
    1106,
    1105,
    1104,
    1103,
    1102,
    1101,
    1100,
    1099,
    1098,
    1097,
    1096,
    1095,
    1094,
    1093,
    1092,
    1091,
    1090,
    1089,
    1088,
    1087,
    1086,
    1085,
    1084,
    1083,
    1082,
    1081,
    1080,
    1079,
    1078,
    1077,
    1076,
    1075,
    1074,
    1073,
    1072,
    1071,
    1070,
    1069,
    1068,
    1067,
    1066,
    1065,
    1064,
    1063,
    1062,
    1061,
    1060,
    1059,
    1058,
    1057,
    1056,
    1055,
    1054,
    1053,
    1052,
    1051,
    1050,
    1049,
    1048,
    1047,
    1046,
    1045,
    1044,
    1043,
    1042,
    1041,
    1040,
    1039,
    1038,
    1037,
    1036,
    1035,
    1034,
    1033,
    1032,
    1031,
    1030,
    1029,
    1028,
    1027,
    1026,
    1025,
    1024,
    1023,
    1022,
    1021,
    1020,
    1019,
    1018,
    1017,
    914,
    913,
    912,
    911,
    910,
    909,
    908,
    907,
    906,
    905,
    904,
    903,
    902,
    901,
    900,
    899,
    898,
    897,
    896,
    895,
    894,
    893,
    892,
    891,
    890,
    889,
    1015,
    1014,
    1013,
    1012,
    1011,
    1010,
    1009,
    1008,
    1007,
    1006,
    1005,
    1004,
    1003,
    1002,
    1001,
    1000,
    999,
    998,
    997,
    996,
    995,
    994,
    993,
    992,
    991,
    990,
    989,
    988,
    987,
    986,
    985,
    984,
    983,
    982,
    981,
    980,
    979,
    978,
    977,
    976,
    975,
    974,
    973,
    972,
    971,
    970,
    969,
    968,
    967,
    966,
    965,
    964,
    963,
    962,
    961,
    960,
    959,
    958,
    957,
    956,
    955,
    954,
    953,
    952,
    951,
    950,
    949,
    948,
    947,
    946,
    945,
    944,
    943,
    942,
    941,
    940,
    939,
    938,
    937,
    936,
    935,
    934,
    933,
    932,
    931,
    930,
    929,
    928,
    927,
    926,
    925,
    924,
    923,
    922,
    921,
    920,
    919,
    918,
    917,
    916,
    915,
    1266,
    1265,
    1264,
    1263,
    1262,
    1261,
    1260,
    1259,
    1258,
    1257,
    1256,
    1255,
    1254,
    1253,
    1252,
    1251,
    1250,
    1249,
    1248,
    1247,
    1246,
    1245,
    1244,
    1243,
    1242,
    1241,
    1240,
    1239,
    1238,
    1237,
    1236,
    1235,
    1234,
    1233,
    1232,
    1231,
    1230,
    1229,
    1228,
    1227,
    1226,
    1225,
    1224,
    1223,
    1222,
    1221,
    1220,
    1219,
    1218,
    1217,
    1216,
    1215,
    1214,
    1213,
    1212,
    1211,
    1210,
    1209,
    1208,
    1207,
    1206,
    1205,
    1204,
    1203,
    1202,
    1201,
    1200,
    1199,
    1198,
    1197,
    1196,
    1195,
    1194,
    1193,
    1192,
    1191,
    1190,
    1189,
    1188,
    1187,
    1186,
    1185,
    1184,
    1183,
    1182,
    1181,
    1180,
    1179,
    1178,
    1177,
    1176,
    1175,
    1174,
    1173,
    1172,
    1171,
    1170,
    1169,
    1168,
    1167,
    1166,
    1165,
    1164,
    1163,
    1162,
    1161,
    1160,
    1159,
    1158,
    1157,
    1156,
    1155,
    1154,
    1153,
    1152,
    1151,
    1150,
    1149,
    1148,
    1147,
    1146,
    1145,
    1144,
    1143,
    1269,
    1268,
    1267,
    534,
    533,
    532,
    531,
    530,
    529,
    528,
    527,
    526,
    525,
    524,
    523,
    522,
    521,
    520,
    519,
    518,
    517,
    516,
    515,
    514,
    513,
    512,
    511,
    510,
    509,
    508,
    634,
    633,
    632,
    631,
    630,
    629,
    628,
    627,
    626,
    625,
    624,
    623,
    622,
    621,
    620,
    619,
    618,
    617,
    616,
    615,
    614,
    613,
    612,
    611,
    610,
    609,
    608,
    607,
    606,
    605,
    604,
    603,
    602,
    601,
    600,
    599,
    598,
    597,
    596,
    595,
    594,
    593,
    592,
    591,
    590,
    589,
    588,
    587,
    586,
    585,
    584,
    583,
    582,
    581,
    580,
    579,
    578,
    577,
    576,
    575,
    574,
    573,
    572,
    571,
    570,
    569,
    568,
    567,
    566,
    565,
    564,
    563,
    562,
    561,
    560,
    559,
    558,
    557,
    556,
    555,
    554,
    553,
    552,
    551,
    550,
    549,
    548,
    547,
    546,
    545,
    544,
    543,
    542,
    541,
    540,
    539,
    538,
    537,
    536,
    535,
    407,
    406,
    405,
    404,
    403,
    402,
    401,
    400,
    399,
    398,
    397,
    396,
    395,
    394,
    393,
    392,
    391,
    390,
    389,
    388,
    387,
    386,
    385,
    384,
    383,
    382,
    381,
    507,
    506,
    505,
    504,
    503,
    502,
    501,
    500,
    499,
    498,
    497,
    496,
    495,
    494,
    493,
    492,
    491,
    490,
    489,
    488,
    487,
    486,
    485,
    484,
    483,
    482,
    481,
    480,
    479,
    478,
    477,
    476,
    475,
    474,
    473,
    472,
    471,
    470,
    469,
    468,
    467,
    466,
    465,
    464,
    463,
    462,
    461,
    460,
    459,
    458,
    457,
    456,
    455,
    454,
    453,
    452,
    451,
    450,
    449,
    448,
    447,
    446,
    445,
    444,
    443,
    442,
    441,
    440,
    439,
    438,
    437,
    436,
    435,
    434,
    433,
    432,
    431,
    430,
    429,
    428,
    427,
    426,
    425,
    424,
    423,
    422,
    421,
    420,
    419,
    418,
    417,
    416,
    415,
    414,
    413,
    412,
    411,
    410,
    409,
    408,
    855,
    854,
    853,
    852,
    851,
    850,
    849,
    848,
    847,
    846,
    845,
    844,
    843,
    842,
    841,
    840,
    839,
    838,
    837,
    836,
    835,
    834,
    833,
    832,
    831,
    830,
    829,
    828,
    827,
    826,
    825,
    824,
    823,
    822,
    821,
    820,
    819,
    818,
    817,
    816,
    815,
    814,
    813,
    812,
    811,
    810,
    809,
    808,
    807,
    806,
    805,
    804,
    803,
    802,
    801,
    800,
    799,
    798,
    797,
    796,
    795,
    794,
    793,
    792,
    791,
    790,
    789,
    788,
    787,
    786,
    785,
    784,
    783,
    782,
    781,
    780,
    779,
    778,
    777,
    776,
    775,
    774,
    773,
    772,
    771,
    770,
    769,
    768,
    767,
    766,
    765,
    764,
    763,
    762,
    888,
    887,
    886,
    885,
    884,
    883,
    882,
    881,
    880,
    879,
    878,
    877,
    876,
    875,
    874,
    873,
    872,
    871,
    870,
    869,
    868,
    867,
    866,
    865,
    864,
    863,
    862,
    861,
    860,
    859,
    858,
    857,
    856,
    728,
    727,
    726,
    725,
    724,
    723,
    722,
    721,
    720,
    719,
    718,
    717,
    716,
    715,
    714,
    713,
    712,
    711,
    710,
    709,
    708,
    707,
    706,
    705,
    704,
    703,
    702,
    701,
    700,
    699,
    698,
    697,
    696,
    695,
    694,
    693,
    692,
    691,
    690,
    689,
    688,
    687,
    686,
    685,
    684,
    683,
    682,
    681,
    680,
    679,
    678,
    677,
    676,
    675,
    674,
    673,
    672,
    671,
    670,
    669,
    668,
    667,
    666,
    665,
    664,
    663,
    662,
    661,
    660,
    659,
    658,
    657,
    656,
    655,
    654,
    653,
    652,
    651,
    650,
    649,
    648,
    647,
    646,
    645,
    644,
    643,
    642,
    641,
    640,
    639,
    638,
    637,
    636,
    635,
    761,
    760,
    759,
    758,
    757,
    756,
    755,
    754,
    753,
    752,
    751,
    750,
    749,
    748,
    747,
    746,
    745,
    744,
    743,
    742,
    741,
    740,
    739,
    738,
    737,
    736,
    735,
    734,
    733,
    732,
    731,
    730,
    729,
    152,
    151,
    150,
    149,
    148,
    147,
    146,
    145,
    144,
    143,
    142,
    141,
    140,
    139,
    138,
    137,
    136,
    135,
    134,
    133,
    132,
    131,
    130,
    129,
    128,
    127,
    253,
    252,
    251,
    250,
    249,
    248,
    247,
    246,
    245,
    244,
    243,
    242,
    241,
    240,
    239,
    238,
    237,
    236,
    235,
    234,
    233,
    232,
    231,
    230,
    229,
    228,
    227,
    226,
    225,
    224,
    223,
    222,
    221,
    220,
    219,
    218,
    217,
    216,
    215,
    214,
    213,
    212,
    211,
    210,
    209,
    208,
    207,
    206,
    205,
    204,
    203,
    202,
    201,
    200,
    199,
    198,
    197,
    196,
    195,
    194,
    193,
    192,
    191,
    190,
    189,
    188,
    187,
    186,
    185,
    184,
    183,
    182,
    181,
    180,
    179,
    178,
    177,
    176,
    175,
    174,
    173,
    172,
    171,
    170,
    169,
    168,
    167,
    166,
    165,
    164,
    163,
    162,
    161,
    160,
    159,
    158,
    157,
    156,
    155,
    154,
    153,
    0,
    126,
    125,
    124,
    123,
    122,
    121,
    120,
    119,
    118,
    117,
    116,
    115,
    114,
    113,
    112,
    111,
    110,
    109,
    108,
    107,
    106,
    105,
    104,
    103,
    102,
    101,
    100,
    99,
    98,
    97,
    96,
    95,
    94,
    93,
    92,
    91,
    90,
    89,
    88,
    87,
    86,
    85,
    84,
    83,
    82,
    81,
    80,
    79,
    78,
    77,
    76,
    75,
    74,
    73,
    72,
    71,
    70,
    69,
    68,
    67,
    66,
    65,
    64,
    63,
    62,
    61,
    60,
    59,
    58,
    57,
    56,
    55,
    54,
    53,
    52,
    51,
    50,
    49,
    48,
    47,
    46,
    45,
    44,
    43,
    42,
    41,
    40,
    39,
    38,
    37,
    36,
    35,
    34,
    33,
    32,
    31,
    30,
    29,
    28,
    27,
    26,
    25,
    24,
    23,
    22,
    21,
    20,
    19,
    18,
    17,
    16,
    15,
    14,
    13,
    12,
    11,
    10,
    9,
    8,
    7,
    6,
    5,
    4,
    3,
    2,
    1,
    377,
    376,
    375,
    374,
    373,
    372,
    371,
    370,
    369,
    368,
    367,
    366,
    365,
    364,
    363,
    362,
    361,
    360,
    359,
    358,
    357,
    356,
    355,
    354,
    353,
    352,
    351,
    350,
    349,
    348,
    347,
    346,
    345,
    344,
    343,
    342,
    341,
    340,
    339,
    338,
    337,
    336,
    335,
    334,
    333,
    332,
    331,
    330,
    329,
    328,
    327,
    326,
    325,
    324,
    323,
    322,
    321,
    320,
    319,
    318,
    317,
    316,
    315,
    314,
    313,
    312,
    311,
    310,
    309,
    308,
    307,
    306,
    305,
    304,
    303,
    302,
    301,
    300,
    299,
    298,
    297,
    296,
    295,
    294,
    293,
    292,
    291,
    290,
    289,
    288,
    287,
    286,
    285,
    284,
    283,
    282,
    281,
    280,
    279,
    278,
    277,
    276,
    275,
    274,
    273,
    272,
    271,
    270,
    269,
    268,
    267,
    266,
    265,
    264,
    263,
    262,
    261,
    260,
    259,
    258,
    257,
    256,
    255,
    254,
    380,
    379,
    378
  ],
  "witnesses": {
    "X": [],
    "Z": []
  }
}


==> anc/j4__certificate_w32.json <==
{
  "P": 127,
  "theta": [
    1,
    4,
    15
  ],
  "n": 1270,
  "k": 260,
  "cutoff": 32,
  "code_sha256": "20d438ee2fdfb8fc0090adeaaba5321657386fae4f96ee54f08690451d3f3d79",
  "distance_lower": 34,
  "distance_upper": 70,
  "status": "complete",
  "excluded": [
    0,
    1,
    2,
    3,
    4,
    5,
    6,
    7,
    8,
    9,
    10,
    11,
    12,
    13,
    14,
    15,
    16,
    17,
    18,
    19,
    20,
    21,
    22,
    23,
    24,
    25,
    26,
    27,
    28,
    29,
    30,
    31,
    32,
    33,
    34,
    35,
    36,
    37,
    38,
    39,
    40,
    41,
    42,
    43,
    44,
    45,
    46,
    47,
    48,
    49,
    50,
    51,
    52,
    53,
    54,
    55,
    56,
    57,
    58,
    59,
    60,
    61,
    62,
    63,
    64,
    65,
    66,
    67,
    68,
    69,
    70,
    71,
    72,
    73,
    74,
    75,
    76,
    77,
    78,
    79,
    80,
    81,
    82,
    83,
    84,
    85,
    86,
    87,
    88,
    89,
    90,
    91,
    92,
    93,
    94,
    95,
    96,
    97,
    98,
    99,
    100,
    101,
    102,
    103,
    104,
    105,
    106,
    107,
    108,
    109,
    110,
    111,
    112,
    113,
    114,
    115,
    116,
    117,
    118,
    119,
    120,
    121,
    122,
    123,
    124,
    125,
    126,
    127,
    128,
    129,
    130,
    131,
    132,
    133,
    134,
    135,
    136,
    137,
    138,
    139,
    140,
    141,
    142,
    143,
    144,
    145,
    146,
    147,
    148,
    149,
    150,
    151,
    152,
    153,
    154,
    155,
    156,
    157,
    158,
    159,
    160,
    161,
    162,
    163,
    164,
    165,
    166,
    167,
    168,
    169,
    170,
    171,
    172,
    173,
    174,
    175,
    176,
    177,
    178,
    179,
    180,
    181,
    182,
    183,
    184,
    185,
    186,
    187,
    188,
    189,
    190,
    191,
    192,
    193,
    194,
    195,
    196,
    197,
    198,
    199,
    200,
    201,
    202,
    203,
    204,
    205,
    206,
    207,
    208,
    209,
    210,
    211,
    212,
    213,
    214,
    215,
    216,
    217,
    218,
    219,
    220,
    221,
    222,
    223,
    224,
    225,
    226,
    227,
    228,
    229,
    230,
    231,
    232,
    233,
    234,
    235,
    236,
    237,
    238,
    239,
    240,
    241,
    242,
    243,
    244,
    245,
    246,
    247,
    248,
    249,
    250,
    251,
    252,
    253,
    254,
    255,
    256,
    257,
    258,
    259,
    260,
    261,
    262,
    263,
    264,
    265,
    266,
    267,
    268,
    269,
    270,
    271,
    272,
    273,
    274,
    275,
    276,
    277,
    278,
    279,
    280,
    281,
    282,
    283,
    284,
    285,
    286,
    287,
    288,
    289,
    290,
    291,
    292,
    293,
    294,
    295,
    296,
    297,
    298,
    299,
    300,
    301,
    302,
    303,
    304,
    305,
    306,
    307,
    308,
    309,
    310,
    311,
    312,
    313,
    314,
    315,
    316,
    317,
    318,
    319,
    320,
    321,
    322,
    323,
    324,
    325,
    326,
    327,
    328,
    329,
    330,
    331,
    332,
    333,
    334,
    335,
    336,
    337,
    338,
    339,
    340,
    341,
    342,
    343,
    344,
    345,
    346,
    347,
    348,
    349,
    350,
    351,
    352,
    353,
    354,
    355,
    356,
    357,
    358,
    359,
    360,
    361,
    362,
    363,
    364,
    365,
    366,
    367,
    368,
    369,
    370,
    371,
    372,
    373,
    374,
    375,
    376,
    377,
    378,
    379,
    380,
    381,
    382,
    383,
    384,
    385,
    386,
    387,
    388,
    389,
    390,
    391,
    392,
    393,
    394,
    395,
    396,
    397,
    398,
    399,
    400,
    401,
    402,
    403,
    404,
    405,
    406,
    407,
    408,
    409,
    410,
    411,
    412,
    413,
    414,
    415,
    416,
    417,
    418,
    419,
    420,
    421,
    422,
    423,
    424,
    425,
    426,
    427,
    428,
    429,
    430,
    431,
    432,
    433,
    434,
    435,
    436,
    437,
    438,
    439,
    440,
    441,
    442,
    443,
    444,
    445,
    446,
    447,
    448,
    449,
    450,
    451,
    452,
    453,
    454,
    455,
    456,
    457,
    458,
    459,
    460,
    461,
    462,
    463,
    464,
    465,
    466,
    467,
    468,
    469,
    470,
    471,
    472,
    473,
    474,
    475,
    476,
    477,
    478,
    479,
    480,
    481,
    482,
    483,
    484,
    485,
    486,
    487,
    488,
    489,
    490,
    491,
    492,
    493,
    494,
    495,
    496,
    497,
    498,
    499,
    500,
    501,
    502,
    503,
    504,
    505,
    506,
    507,
    508,
    509,
    510,
    511,
    512,
    513,
    514,
    515,
    516,
    517,
    518,
    519,
    520,
    521,
    522,
    523,
    524,
    525,
    526,
    527,
    528,
    529,
    530,
    531,
    532,
    533,
    534,
    535,
    536,
    537,
    538,
    539,
    540,
    541,
    542,
    543,
    544,
    545,
    546,
    547,
    548,
    549,
    550,
    551,
    552,
    553,
    554,
    555,
    556,
    557,
    558,
    559,
    560,
    561,
    562,
    563,
    564,
    565,
    566,
    567,
    568,
    569,
    570,
    571,
    572,
    573,
    574,
    575,
    576,
    577,
    578,
    579,
    580,
    581,
    582,
    583,
    584,
    585,
    586,
    587,
    588,
    589,
    590,
    591,
    592,
    593,
    594,
    595,
    596,
    597,
    598,
    599,
    600,
    601,
    602,
    603,
    604,
    605,
    606,
    607,
    608,
    609,
    610,
    611,
    612,
    613,
    614,
    615,
    616,
    617,
    618,
    619,
    620,
    621,
    622,
    623,
    624,
    625,
    626,
    627,
    628,
    629,
    630,
    631,
    632,
    633,
    634,
    635,
    636,
    637,
    638,
    639,
    640,
    641,
    642,
    643,
    644,
    645,
    646,
    647,
    648,
    649,
    650,
    651,
    652,
    653,
    654,
    655,
    656,
    657,
    658,
    659,
    660,
    661,
    662,
    663,
    664,
    665,
    666,
    667,
    668,
    669,
    670,
    671,
    672,
    673,
    674,
    675,
    676,
    677,
    678,
    679,
    680,
    681,
    682,
    683,
    684,
    685,
    686,
    687,
    688,
    689,
    690,
    691,
    692,
    693,
    694,
    695,
    696,
    697,
    698,
    699,
    700,
    701,
    702,
    703,
    704,
    705,
    706,
    707,
    708,
    709,
    710,
    711,
    712,
    713,
    714,
    715,
    716,
    717,
    718,
    719,
    720,
    721,
    722,
    723,
    724,
    725,
    726,
    727,
    728,
    729,
    730,
    731,
    732,
    733,
    734,
    735,
    736,
    737,
    738,
    739,
    740,
    741,
    742,
    743,
    744,
    745,
    746,
    747,
    748,
    749,
    750,
    751,
    752,
    753,
    754,
    755,
    756,
    757,
    758,
    759,
    760,
    761,
    762,
    763,
    764,
    765,
    766,
    767,
    768,
    769,
    770,
    771,
    772,
    773,
    774,
    775,
    776,
    777,
    778,
    779,
    780,
    781,
    782,
    783,
    784,
    785,
    786,
    787,
    788,
    789,
    790,
    791,
    792,
    793,
    794,
    795,
    796,
    797,
    798,
    799,
    800,
    801,
    802,
    803,
    804,
    805,
    806,
    807,
    808,
    809,
    810,
    811,
    812,
    813,
    814,
    815,
    816,
    817,
    818,
    819,
    820,
    821,
    822,
    823,
    824,
    825,
    826,
    827,
    828,
    829,
    830,
    831,
    832,
    833,
    834,
    835,
    836,
    837,
    838,
    839,
    840,
    841,
    842,
    843,
    844,
    845,
    846,
    847,
    848,
    849,
    850,
    851,
    852,
    853,
    854,
    855,
    856,
    857,
    858,
    859,
    860,
    861,
    862,
    863,
    864,
    865,
    866,
    867,
    868,
    869,
    870,
    871,
    872,
    873,
    874,
    875,
    876,
    877,
    878,
    879,
    880,
    881,
    882,
    883,
    884,
    885,
    886,
    887,
    888,
    889,
    890,
    891,
    892,
    893,
    894,
    895,
    896,
    897,
    898,
    899,
    900,
    901,
    902,
    903,
    904,
    905,
    906,
    907,
    908,
    909,
    910,
    911,
    912,
    913,
    914,
    915,
    916,
    917,
    918,
    919,
    920,
    921,
    922,
    923,
    924,
    925,
    926,
    927,
    928,
    929,
    930,
    931,
    932,
    933,
    934,
    935,
    936,
    937,
    938,
    939,
    940,
    941,
    942,
    943,
    944,
    945,
    946,
    947,
    948,
    949,
    950,
    951,
    952,
    953,
    954,
    955,
    956,
    957,
    958,
    959,
    960,
    961,
    962,
    963,
    964,
    965,
    966,
    967,
    968,
    969,
    970,
    971,
    972,
    973,
    974,
    975,
    976,
    977,
    978,
    979,
    980,
    981,
    982,
    983,
    984,
    985,
    986,
    987,
    988,
    989,
    990,
    991,
    992,
    993,
    994,
    995,
    996,
    997,
    998,
    999,
    1000,
    1001,
    1002,
    1003,
    1004,
    1005,
    1006,
    1007,
    1008,
    1009,
    1010,
    1011,
    1012,
    1013,
    1014,
    1015,
    1016,
    1017,
    1018,
    1019,
    1020,
    1021,
    1022,
    1023,
    1024,
    1025,
    1026,
    1027,
    1028,
    1029,
    1030,
    1031,
    1032,
    1033,
    1034,
    1035,
    1036,
    1037,
    1038,
    1039,
    1040,
    1041,
    1042,
    1043,
    1044,
    1045,
    1046,
    1047,
    1048,
    1049,
    1050,
    1051,
    1052,
    1053,
    1054,
    1055,
    1056,
    1057,
    1058,
    1059,
    1060,
    1061,
    1062,
    1063,
    1064,
    1065,
    1066,
    1067,
    1068,
    1069,
    1070,
    1071,
    1072,
    1073,
    1074,
    1075,
    1076,
    1077,
    1078,
    1079,
    1080,
    1081,
    1082,
    1083,
    1084,
    1085,
    1086,
    1087,
    1088,
    1089,
    1090,
    1091,
    1092,
    1093,
    1094,
    1095,
    1096,
    1097,
    1098,
    1099,
    1100,
    1101,
    1102,
    1103,
    1104,
    1105,
    1106,
    1107,
    1108,
    1109,
    1110,
    1111,
    1112,
    1113,
    1114,
    1115,
    1116,
    1117,
    1118,
    1119,
    1120,
    1121,
    1122,
    1123,
    1124,
    1125,
    1126,
    1127,
    1128,
    1129,
    1130,
    1131,
    1132,
    1133,
    1134,
    1135,
    1136,
    1137,
    1138,
    1139,
    1140,
    1141,
    1142,
    1143,
    1144,
    1145,
    1146,
    1147,
    1148,
    1149,
    1150,
    1151,
    1152,
    1153,
    1154,
    1155,
    1156,
    1157,
    1158,
    1159,
    1160,
    1161,
    1162,
    1163,
    1164,
    1165,
    1166,
    1167,
    1168,
    1169,
    1170,
    1171,
    1172,
    1173,
    1174,
    1175,
    1176,
    1177,
    1178,
    1179,
    1180,
    1181,
    1182,
    1183,
    1184,
    1185,
    1186,
    1187,
    1188,
    1189,
    1190,
    1191,
    1192,
    1193,
    1194,
    1195,
    1196,
    1197,
    1198,
    1199,
    1200,
    1201,
    1202,
    1203,
    1204,
    1205,
    1206,
    1207,
    1208,
    1209,
    1210,
    1211,
    1212,
    1213,
    1214,
    1215,
    1216,
    1217,
    1218,
    1219,
    1220,
    1221,
    1222,
    1223,
    1224,
    1225,
    1226,
    1227,
    1228,
    1229,
    1230,
    1231,
    1232,
    1233,
    1234,
    1235,
    1236,
    1237,
    1238,
    1239,
    1240,
    1241,
    1242,
    1243,
    1244,
    1245,
    1246,
    1247,
    1248,
    1249,
    1250,
    1251,
    1252,
    1253,
    1254,
    1255,
    1256,
    1257,
    1258,
    1259,
    1260,
    1261,
    1262,
    1263,
    1264,
    1265,
    1266,
    1267,
    1268,
    1269,
    1270,
    1271,
    1272,
    1273,
    1274,
    1275,
    1276,
    1277,
    1278,
    1279,
    1280,
    1281,
    1282,
    1283,
    1284,
    1285,
    1286,
    1287,
    1288,
    1289,
    1290,
    1291,
    1292,
    1293,
    1294,
    1295,
    1296,
    1297,
    1298,
    1299,
    1300,
    1301,
    1302,
    1303,
    1304,
    1305,
    1306,
    1307,
    1308,
    1309,
    1310,
    1311,
    1312,
    1313,
    1314,
    1315,
    1316,
    1317,
    1318,
    1319,
    1320,
    1321,
    1322,
    1323,
    1324,
    1325,
    1326,
    1327,
    1328,
    1329,
    1330,
    1331,
    1332,
    1333,
    1334,
    1335,
    1336,
    1337,
    1338,
    1339,
    1340,
    1341,
    1342,
    1343,
    1344,
    1345,
    1346,
    1347,
    1348,
    1349,
    1350,
    1351,
    1352,
    1353,
    1354,
    1355,
    1356,
    1357,
    1358,
    1359,
    1360,
    1361,
    1362,
    1363,
    1364,
    1365,
    1366,
    1367,
    1368,
    1369,
    1370,
    1371,
    1372,
    1373,
    1374,
    1375,
    1376,
    1377,
    1378,
    1379,
    1380,
    1381,
    1382,
    1383,
    1384,
    1385,
    1386,
    1387,
    1388,
    1389,
    1390,
    1391,
    1392,
    1393,
    1394,
    1395,
    1396,
    1397,
    1398,
    1399,
    1400,
    1401,
    1402,
    1403,
    1404,
    1405,
    1406,
    1407,
    1408,
    1409,
    1410,
    1411,
    1412,
    1413,
    1414,
    1415,
    1416,
    1417,
    1418,
    1419,
    1420,
    1421,
    1422,
    1423,
    1424,
    1425,
    1426,
    1427,
    1428,
    1429,
    1430,
    1431,
    1432,
    1433,
    1434,
    1435,
    1436,
    1437,
    1438,
    1439,
    1440,
    1441,
    1442,
    1443,
    1444,
    1445,
    1446,
    1447,
    1448,
    1449,
    1450,
    1451,
    1452,
    1453,
    1454,
    1455,
    1456,
    1457,
    1458,
    1459,
    1460,
    1461,
    1462,
    1463,
    1464,
    1465,
    1466,
    1467,
    1468,
    1469,
    1470,
    1471,
    1472,
    1473,
    1474,
    1475,
    1476,
    1477,
    1478,
    1479,
    1480,
    1481,
    1482,
    1483,
    1484,
    1485,
    1486,
    1487,
    1488,
    1489,
    1490,
    1491,
    1492,
    1493,
    1494,
    1495,
    1496,
    1497,
    1498,
    1499,
    1500,
    1501,
    1502,
    1503,
    1504,
    1505,
    1506,
    1507,
    1508,
    1509,
    1510,
    1511,
    1512,
    1513,
    1514,
    1515,
    1516,
    1517,
    1518,
    1519,
    1520,
    1521,
    1522,
    1523,
    1524,
    1525,
    1526,
    1527,
    1528,
    1529,
    1530,
    1531,
    1532,
    1533,
    1534,
    1535,
    1536,
    1537,
    1538,
    1539,
    1540,
    1541,
    1542,
    1543,
    1544,
    1545,
    1546,
    1547,
    1548,
    1549,
    1550,
    1551,
    1552,
    1553,
    1554,
    1555,
    1556,
    1557,
    1558,
    1559,
    1560,
    1561,
    1562,
    1563,
    1564,
    1565,
    1566,
    1567,
    1568,
    1569,
    1570,
    1571,
    1572,
    1573,
    1574,
    1575,
    1576,
    1577,
    1578,
    1579,
    1580,
    1581,
    1582,
    1583,
    1584,
    1585,
    1586,
    1587,
    1588,
    1589,
    1590,
    1591,
    1592,
    1593,
    1594,
    1595,
    1596,
    1597,
    1598,
    1599,
    1600,
    1601,
    1602,
    1603,
    1604,
    1605,
    1606,
    1607,
    1608,
    1609,
    1610,
    1611,
    1612,
    1613,
    1614,
    1615,
    1616,
    1617,
    1618,
    1619,
    1620,
    1621,
    1622,
    1623,
    1624,
    1625,
    1626,
    1627,
    1628,
    1629,
    1630,
    1631,
    1632,
    1633,
    1634,
    1635,
    1636,
    1637,
    1638,
    1639,
    1640,
    1641,
    1642,
    1643,
    1644,
    1645,
    1646,
    1647,
    1648,
    1649,
    1650,
    1651,
    1652,
    1653,
    1654,
    1655,
    1656,
    1657,
    1658,
    1659,
    1660,
    1661,
    1662,
    1663,
    1664,
    1665,
    1666,
    1667,
    1668,
    1669,
    1670,
    1671,
    1672,
    1673,
    1674,
    1675,
    1676,
    1677,
    1678,
    1679,
    1680,
    1681,
    1682,
    1683,
    1684,
    1685,
    1686,
    1687,
    1688,
    1689,
    1690,
    1691,
    1692,
    1693,
    1694,
    1695,
    1696,
    1697,
    1698,
    1699,
    1700,
    1701,
    1702,
    1703,
    1704,
    1705,
    1706,
    1707,
    1708,
    1709,
    1710,
    1711,
    1712,
    1713,
    1714,
    1715,
    1716,
    1717,
    1718,
    1719,
    1720,
    1721,
    1722,
    1723,
    1724,
    1725,
    1726,
    1727,
    1728,
    1729,
    1730,
    1731,
    1732,
    1733,
    1734,
    1735,
    1736,
    1737,
    1738,
    1739,
    1740,
    1741,
    1742,
    1743,
    1744,
    1745,
    1746,
    1747,
    1748,
    1749,
    1750,
    1751,
    1752,
    1753,
    1754,
    1755,
    1756,
    1757,
    1758,
    1759,
    1760,
    1761,
    1762,
    1763,
    1764,
    1765,
    1766,
    1767,
    1768,
    1769,
    1770,
    1771,
    1772,
    1773,
    1774,
    1775,
    1776,
    1777,
    1778,
    1779,
    1780,
    1781,
    1782,
    1783,
    1784,
    1785,
    1786,
    1787,
    1788,
    1789,
    1790,
    1791,
    1792,
    1793,
    1794,
    1795,
    1796,
    1797,
    1798,
    1799,
    1800,
    1801,
    1802,
    1803,
    1804,
    1805,
    1806,
    1807,
    1808,
    1809,
    1810,
    1811,
    1812,
    1813,
    1814,
    1815,
    1816,
    1817,
    1818,
    1819,
    1820,
    1821,
    1822,
    1823,
    1824,
    1825,
    1826,
    1827,
    1828,
    1829,
    1830,
    1831,
    1832,
    1833,
    1834,
    1835,
    1836,
    1837,
    1838,
    1839,
    1840,
    1841,
    1842,
    1843,
    1844,
    1845,
    1846,
    1847,
    1848,
    1849,
    1850,
    1851,
    1852,
    1853,
    1854,
    1855,
    1856,
    1857,
    1858,
    1859,
    1860,
    1861,
    1862,
    1863,
    1864,
    1865,
    1866,
    1867,
    1868,
    1869,
    1870,
    1871,
    1872,
    1873,
    1874,
    1875,
    1876,
    1877,
    1878,
    1879,
    1880,
    1881,
    1882,
    1883,
    1884,
    1885,
    1886,
    1887,
    1888,
    1889,
    1890,
    1891,
    1892,
    1893,
    1894,
    1895,
    1896,
    1897,
    1898,
    1899,
    1900,
    1901,
    1902,
    1903,
    1904,
    1905,
    1906,
    1907,
    1908,
    1909,
    1910,
    1911,
    1912,
    1913,
    1914,
    1915,
    1916,
    1917,
    1918,
    1919,
    1920,
    1921,
    1922,
    1923,
    1924,
    1925,
    1926,
    1927,
    1928,
    1929,
    1930,
    1931,
    1932,
    1933,
    1934,
    1935,
    1936,
    1937,
    1938,
    1939,
    1940,
    1941,
    1942,
    1943,
    1944,
    1945,
    1946,
    1947,
    1948,
    1949,
    1950,
    1951,
    1952,
    1953,
    1954,
    1955,
    1956,
    1957,
    1958,
    1959,
    1960,
    1961,
    1962,
    1963,
    1964,
    1965,
    1966,
    1967,
    1968,
    1969,
    1970,
    1971,
    1972,
    1973,
    1974,
    1975,
    1976,
    1977,
    1978,
    1979,
    1980,
    1981,
    1982,
    1983,
    1984,
    1985,
    1986,
    1987,
    1988,
    1989,
    1990,
    1991,
    1992,
    1993,
    1994,
    1995,
    1996,
    1997,
    1998,
    1999
  ],
  "missing": [],
  "records_audited": 10349,
  "exclusions_by_modulus": {
    "2000": [
      0,
      1,
      2,
      3,
      4,
      5,
      6,
      7,
      8,
      9,
      10,
      11,
      12,
      13,
      14,
      15,
      16,
      17,
      18,
      19,
      20,
      21,
      22,
      23,
      24,
      25,
      26,
      27,
      28,
      29,
      30,
      31,
      32,
      33,
      34,
      35,
      36,
      37,
      38,
      39,
      40,
      41,
      42,
      43,
      44,
      45,
      46,
      47,
      48,
      49,
      50,
      51,
      52,
      53,
      54,
      55,
      56,
      57,
      58,
      59,
      60,
      61,
      62,
      63,
      64,
      65,
      66,
      67,
      68,
      69,
      70,
      71,
      72,
      73,
      74,
      75,
      76,
      77,
      78,
      79,
      80,
      81,
      82,
      83,
      84,
      85,
      86,
      87,
      88,
      89,
      90,
      91,
      92,
      93,
      94,
      95,
      96,
      97,
      98,
      99,
      100,
      101,
      102,
      103,
      104,
      105,
      106,
      107,
      108,
      109,
      110,
      111,
      112,
      113,
      114,
      115,
      116,
      117,
      118,
      119,
      120,
      121,
      122,
      123,
      124,
      125,
      126,
      127,
      128,
      129,
      130,
      131,
      132,
      133,
      134,
      135,
      136,
      137,
      138,
      139,
      140,
      141,
      142,
      143,
      144,
      145,
      146,
      147,
      148,
      149,
      150,
      151,
      152,
      153,
      154,
      155,
      156,
      157,
      158,
      159,
      160,
      161,
      162,
      163,
      164,
      165,
      166,
      167,
      168,
      169,
      170,
      171,
      172,
      173,
      174,
      175,
      176,
      177,
      178,
      179,
      180,
      181,
      182,
      183,
      184,
      185,
      186,
      187,
      188,
      189,
      190,
      191,
      192,
      193,
      194,
      195,
      196,
      197,
      198,
      199,
      200,
      201,
      202,
      203,
      204,
      205,
      206,
      207,
      208,
      209,
      210,
      211,
      212,
      213,
      214,
      215,
      216,
      217,
      218,
      219,
      220,
      221,
      222,
      223,
      224,
      225,
      226,
      227,
      228,
      229,
      230,
      231,
      232,
      233,
      234,
      235,
      236,
      237,
      238,
      239,
      240,
      241,
      242,
      243,
      244,
      245,
      246,
      247,
      248,
      249,
      250,
      251,
      252,
      253,
      254,
      255,
      256,
      257,
      258,
      259,
      260,
      261,
      262,
      263,
      264,
      265,
      266,
      267,
      268,
      269,
      270,
      271,
      272,
      273,
      274,
      275,
      276,
      277,
      278,
      279,
      280,
      281,
      282,
      283,
      284,
      285,
      286,
      287,
      288,
      289,
      290,
      291,
      292,
      293,
      294,
      295,
      296,
      297,
      298,
      299,
      300,
      301,
      302,
      303,
      304,
      305,
      306,
      307,
      308,
      309,
      310,
      311,
      312,
      313,
      314,
      315,
      316,
      317,
      318,
      319,
      320,
      321,
      322,
      323,
      324,
      325,
      326,
      327,
      328,
      329,
      330,
      331,
      332,
      333,
      334,
      335,
      336,
      337,
      338,
      339,
      340,
      341,
      342,
      343,
      344,
      345,
      346,
      347,
      348,
      349,
      350,
      351,
      352,
      353,
      354,
      355,
      356,
      357,
      358,
      359,
      360,
      361,
      362,
      363,
      364,
      365,
      366,
      367,
      368,
      369,
      370,
      371,
      372,
      373,
      374,
      375,
      376,
      377,
      378,
      379,
      380,
      381,
      382,
      383,
      384,
      385,
      386,
      387,
      388,
      389,
      390,
      391,
      392,
      393,
      394,
      395,
      396,
      397,
      398,
      399,
      400,
      401,
      402,
      403,
      404,
      405,
      406,
      407,
      408,
      409,
      410,
      411,
      412,
      413,
      414,
      415,
      416,
      417,
      418,
      419,
      420,
      421,
      422,
      423,
      424,
      425,
      426,
      427,
      428,
      429,
      430,
      431,
      432,
      433,
      434,
      435,
      436,
      437,
      438,
      439,
      440,
      441,
      442,
      443,
      444,
      445,
      446,
      447,
      448,
      449,
      450,
      451,
      452,
      453,
      454,
      455,
      456,
      457,
      458,
      459,
      460,
      461,
      462,
      463,
      464,
      465,
      466,
      467,
      468,
      469,
      470,
      471,
      472,
      473,
      474,
      475,
      476,
      477,
      478,
      479,
      480,
      481,
      482,
      483,
      484,
      485,
      486,
      487,
      488,
      489,
      490,
      491,
      492,
      493,
      494,
      495,
      496,
      497,
      498,
      499,
      500,
      501,
      502,
      503,
      504,
      505,
      506,
      507,
      508,
      509,
      510,
      511,
      512,
      513,
      514,
      515,
      516,
      517,
      518,
      519,
      520,
      521,
      522,
      523,
      524,
      525,
      526,
      527,
      528,
      529,
      530,
      531,
      532,
      533,
      534,
      535,
      536,
      537,
      538,
      539,
      540,
      541,
      542,
      543,
      544,
      545,
      546,
      547,
      548,
      549,
      550,
      551,
      552,
      553,
      554,
      555,
      556,
      557,
      558,
      559,
      560,
      561,
      562,
      563,
      564,
      565,
      566,
      567,
      568,
      569,
      570,
      571,
      572,
      573,
      574,
      575,
      576,
      577,
      578,
      579,
      580,
      581,
      582,
      583,
      584,
      585,
      586,
      587,
      588,
      589,
      590,
      591,
      592,
      593,
      594,
      595,
      596,
      597,
      598,
      599,
      600,
      601,
      602,
      603,
      604,
      605,
      606,
      607,
      608,
      609,
      610,
      611,
      612,
      613,
      614,
      615,
      616,
      617,
      618,
      619,
      620,
      621,
      622,
      623,
      624,
      625,
      626,
      627,
      628,
      629,
      630,
      631,
      632,
      633,
      634,
      635,
      636,
      637,
      638,
      639,
      640,
      641,
      642,
      643,
      644,
      645,
      646,
      647,
      648,
      649,
      650,
      651,
      652,
      653,
      654,
      655,
      656,
      657,
      658,
      659,
      660,
      661,
      662,
      663,
      664,
      665,
      666,
      667,
      668,
      669,
      670,
      671,
      672,
      673,
      674,
      675,
      676,
      677,
      678,
      679,
      680,
      681,
      682,
      683,
      684,
      685,
      686,
      687,
      688,
      689,
      690,
      691,
      692,
      693,
      694,
      695,
      696,
      697,
      698,
      699,
      700,
      701,
      702,
      703,
      704,
      705,
      706,
      707,
      708,
      709,
      710,
      711,
      712,
      713,
      714,
      715,
      716,
      717,
      718,
      719,
      720,
      721,
      722,
      723,
      724,
      725,
      726,
      727,
      728,
      729,
      730,
      731,
      732,
      733,
      734,
      735,
      736,
      737,
      738,
      739,
      740,
      741,
      742,
      743,
      744,
      745,
      746,
      747,
      748,
      749,
      750,
      751,
      752,
      753,
      754,
      755,
      756,
      757,
      758,
      759,
      760,
      761,
      762,
      763,
      764,
      765,
      766,
      767,
      768,
      769,
      770,
      771,
      772,
      773,
      774,
      775,
      776,
      777,
      778,
      779,
      780,
      781,
      782,
      783,
      784,
      785,
      786,
      787,
      788,
      789,
      790,
      791,
      792,
      793,
      794,
      795,
      796,
      797,
      798,
      799,
      800,
      801,
      802,
      803,
      804,
      805,
      806,
      807,
      808,
      809,
      810,
      811,
      812,
      813,
      814,
      815,
      816,
      817,
      818,
      819,
      820,
      821,
      822,
      823,
      824,
      825,
      826,
      827,
      828,
      829,
      830,
      831,
      832,
      833,
      834,
      835,
      836,
      837,
      838,
      839,
      840,
      841,
      842,
      843,
      844,
      845,
      846,
      847,
      848,
      849,
      850,
      851,
      852,
      853,
      854,
      855,
      856,
      857,
      858,
      859,
      860,
      861,
      862,
      863,
      864,
      865,
      866,
      867,
      868,
      869,
      870,
      871,
      872,
      873,
      874,
      875,
      876,
      877,
      878,
      879,
      880,
      881,
      882,
      883,
      884,
      885,
      886,
      887,
      888,
      889,
      890,
      891,
      892,
      893,
      894,
      895,
      896,
      897,
      898,
      899,
      900,
      901,
      902,
      903,
      904,
      905,
      906,
      907,
      908,
      909,
      910,
      911,
      912,
      913,
      914,
      915,
      916,
      917,
      918,
      919,
      920,
      921,
      922,
      923,
      924,
      925,
      926,
      927,
      928,
      929,
      930,
      931,
      932,
      933,
      934,
      935,
      936,
      937,
      938,
      939,
      940,
      941,
      942,
      943,
      944,
      945,
      946,
      947,
      948,
      949,
      950,
      951,
      952,
      953,
      954,
      955,
      956,
      957,
      958,
      959,
      960,
      961,
      962,
      963,
      964,
      965,
      966,
      967,
      968,
      969,
      970,
      971,
      972,
      973,
      974,
      975,
      976,
      977,
      978,
      979,
      980,
      981,
      982,
      983,
      984,
      985,
      986,
      987,
      988,
      989,
      990,
      991,
      992,
      993,
      994,
      995,
      996,
      997,
      998,
      999,
      1000,
      1001,
      1002,
      1003,
      1004,
      1005,
      1006,
      1007,
      1008,
      1009,
      1010,
      1011,
      1012,
      1013,
      1014,
      1015,
      1016,
      1017,
      1018,
      1019,
      1020,
      1021,
      1022,
      1023,
      1024,
      1025,
      1026,
      1027,
      1028,
      1029,
      1030,
      1031,
      1032,
      1033,
      1034,
      1035,
      1036,
      1037,
      1038,
      1039,
      1040,
      1041,
      1042,
      1043,
      1044,
      1045,
      1046,
      1047,
      1048,
      1049,
      1050,
      1051,
      1052,
      1053,
      1054,
      1055,
      1056,
      1057,
      1058,
      1059,
      1060,
      1061,
      1062,
      1063,
      1064,
      1065,
      1066,
      1067,
      1068,
      1069,
      1070,
      1071,
      1072,
      1073,
      1074,
      1075,
      1076,
      1077,
      1078,
      1079,
      1080,
      1081,
      1082,
      1083,
      1084,
      1085,
      1086,
      1087,
      1088,
      1089,
      1090,
      1091,
      1092,
      1093,
      1094,
      1095,
      1096,
      1097,
      1098,
      1099,
      1100,
      1101,
      1102,
      1103,
      1104,
      1105,
      1106,
      1107,
      1108,
      1109,
      1110,
      1111,
      1112,
      1113,
      1114,
      1115,
      1116,
      1117,
      1118,
      1119,
      1120,
      1121,
      1122,
      1123,
      1124,
      1125,
      1126,
      1127,
      1128,
      1129,
      1130,
      1131,
      1132,
      1133,
      1134,
      1135,
      1136,
      1137,
      1138,
      1139,
      1140,
      1141,
      1142,
      1143,
      1144,
      1145,
      1146,
      1147,
      1148,
      1149,
      1150,
      1151,
      1152,
      1153,
      1154,
      1155,
      1156,
      1157,
      1158,
      1159,
      1160,
      1161,
      1162,
      1163,
      1164,
      1165,
      1166,
      1167,
      1168,
      1169,
      1170,
      1171,
      1172,
      1173,
      1174,
      1175,
      1176,
      1177,
      1178,
      1179,
      1180,
      1181,
      1182,
      1183,
      1184,
      1185,
      1186,
      1187,
      1188,
      1189,
      1190,
      1191,
      1192,
      1193,
      1194,
      1195,
      1196,
      1197,
      1198,
      1199,
      1200,
      1201,
      1202,
      1203,
      1204,
      1205,
      1206,
      1207,
      1208,
      1209,
      1210,
      1211,
      1212,
      1213,
      1214,
      1215,
      1216,
      1217,
      1218,
      1219,
      1220,
      1221,
      1222,
      1223,
      1224,
      1225,
      1226,
      1227,
      1228,
      1229,
      1230,
      1231,
      1232,
      1233,
      1234,
      1235,
      1236,
      1237,
      1238,
      1239,
      1240,
      1241,
      1242,
      1243,
      1244,
      1245,
      1246,
      1247,
      1248,
      1249,
      1250,
      1251,
      1252,
      1253,
      1254,
      1255,
      1256,
      1257,
      1258,
      1259,
      1260,
      1261,
      1262,
      1263,
      1264,
      1265,
      1266,
      1267,
      1268,
      1269,
      1270,
      1271,
      1272,
      1273,
      1274,
      1275,
      1276,
      1277,
      1278,
      1279,
      1280,
      1281,
      1282,
      1283,
      1284,
      1285,
      1286,
      1287,
      1288,
      1289,
      1290,
      1291,
      1292,
      1293,
      1294,
      1295,
      1296,
      1297,
      1298,
      1299,
      1300,
      1301,
      1302,
      1303,
      1304,
      1305,
      1306,
      1307,
      1308,
      1309,
      1310,
      1311,
      1312,
      1313,
      1314,
      1315,
      1316,
      1317,
      1318,
      1319,
      1320,
      1321,
      1322,
      1323,
      1324,
      1325,
      1326,
      1327,
      1328,
      1329,
      1330,
      1331,
      1332,
      1333,
      1334,
      1335,
      1336,
      1337,
      1338,
      1339,
      1340,
      1341,
      1342,
      1343,
      1344,
      1345,
      1346,
      1347,
      1348,
      1349,
      1350,
      1351,
      1352,
      1353,
      1354,
      1355,
      1356,
      1357,
      1358,
      1359,
      1360,
      1361,
      1362,
      1363,
      1364,
      1365,
      1366,
      1367,
      1368,
      1369,
      1370,
      1371,
      1372,
      1373,
      1374,
      1375,
      1376,
      1377,
      1378,
      1379,
      1380,
      1381,
      1382,
      1383,
      1384,
      1385,
      1386,
      1387,
      1388,
      1389,
      1390,
      1391,
      1392,
      1393,
      1394,
      1395,
      1396,
      1397,
      1398,
      1399,
      1400,
      1401,
      1402,
      1403,
      1404,
      1405,
      1406,
      1407,
      1408,
      1409,
      1410,
      1411,
      1412,
      1413,
      1414,
      1415,
      1416,
      1417,
      1418,
      1419,
      1420,
      1421,
      1422,
      1423,
      1424,
      1425,
      1426,
      1427,
      1428,
      1429,
      1430,
      1431,
      1432,
      1433,
      1434,
      1435,
      1436,
      1437,
      1438,
      1439,
      1440,
      1441,
      1442,
      1443,
      1444,
      1445,
      1446,
      1447,
      1448,
      1449,
      1450,
      1451,
      1452,
      1453,
      1454,
      1455,
      1456,
      1457,
      1458,
      1459,
      1460,
      1461,
      1462,
      1463,
      1464,
      1465,
      1466,
      1467,
      1468,
      1469,
      1470,
      1471,
      1472,
      1473,
      1474,
      1475,
      1476,
      1477,
      1478,
      1479,
      1480,
      1481,
      1482,
      1483,
      1484,
      1485,
      1486,
      1487,
      1488,
      1489,
      1490,
      1491,
      1492,
      1493,
      1494,
      1495,
      1496,
      1497,
      1498,
      1499,
      1500,
      1501,
      1502,
      1503,
      1504,
      1505,
      1506,
      1507,
      1508,
      1509,
      1510,
      1511,
      1512,
      1513,
      1514,
      1515,
      1516,
      1517,
      1518,
      1519,
      1520,
      1521,
      1522,
      1523,
      1524,
      1525,
      1526,
      1527,
      1528,
      1529,
      1530,
      1531,
      1532,
      1533,
      1534,
      1535,
      1536,
      1537,
      1538,
      1539,
      1540,
      1541,
      1542,
      1543,
      1544,
      1545,
      1546,
      1547,
      1548,
      1549,
      1550,
      1551,
      1552,
      1553,
      1554,
      1555,
      1556,
      1557,
      1558,
      1559,
      1560,
      1561,
      1562,
      1563,
      1564,
      1565,
      1566,
      1567,
      1568,
      1569,
      1570,
      1571,
      1572,
      1573,
      1574,
      1575,
      1576,
      1577,
      1578,
      1579,
      1580,
      1581,
      1582,
      1583,
      1584,
      1585,
      1586,
      1587,
      1588,
      1589,
      1590,
      1591,
      1592,
      1593,
      1594,
      1595,
      1596,
      1597,
      1598,
      1599,
      1600,
      1601,
      1602,
      1603,
      1604,
      1605,
      1606,
      1607,
      1608,
      1609,
      1610,
      1611,
      1612,
      1613,
      1614,
      1615,
      1616,
      1617,
      1618,
      1619,
      1620,
      1621,
      1622,
      1623,
      1624,
      1625,
      1626,
      1627,
      1628,
      1629,
      1630,
      1631,
      1632,
      1633,
      1634,
      1635,
      1636,
      1637,
      1638,
      1639,
      1640,
      1641,
      1642,
      1643,
      1644,
      1645,
      1646,
      1647,
      1648,
      1649,
      1650,
      1651,
      1652,
      1653,
      1654,
      1655,
      1656,
      1657,
      1658,
      1659,
      1660,
      1661,
      1662,
      1663,
      1664,
      1665,
      1666,
      1667,
      1668,
      1669,
      1670,
      1671,
      1672,
      1673,
      1674,
      1675,
      1676,
      1677,
      1678,
      1679,
      1680,
      1681,
      1682,
      1683,
      1684,
      1685,
      1686,
      1687,
      1688,
      1689,
      1690,
      1691,
      1692,
      1693,
      1694,
      1695,
      1696,
      1697,
      1698,
      1699,
      1700,
      1701,
      1702,
      1703,
      1704,
      1705,
      1706,
      1707,
      1708,
      1709,
      1710,
      1711,
      1712,
      1713,
      1714,
      1715,
      1716,
      1717,
      1718,
      1719,
      1720,
      1721,
      1722,
      1723,
      1724,
      1725,
      1726,
      1727,
      1728,
      1729,
      1730,
      1731,
      1732,
      1733,
      1734,
      1735,
      1736,
      1737,
      1738,
      1739,
      1740,
      1741,
      1742,
      1743,
      1744,
      1745,
      1746,
      1747,
      1748,
      1749,
      1750,
      1751,
      1752,
      1753,
      1754,
      1755,
      1756,
      1757,
      1758,
      1759,
      1760,
      1761,
      1762,
      1763,
      1764,
      1765,
      1766,
      1767,
      1768,
      1769,
      1770,
      1771,
      1772,
      1773,
      1774,
      1775,
      1776,
      1777,
      1778,
      1779,
      1780,
      1781,
      1782,
      1783,
      1784,
      1785,
      1786,
      1787,
      1788,
      1789,
      1790,
      1791,
      1792,
      1793,
      1794,
      1795,
      1796,
      1797,
      1798,
      1799,
      1800,
      1801,
      1802,
      1803,
      1804,
      1805,
      1806,
      1807,
      1808,
      1809,
      1810,
      1811,
      1812,
      1813,
      1814,
      1815,
      1816,
      1817,
      1818,
      1819,
      1820,
      1821,
      1822,
      1823,
      1824,
      1825,
      1826,
      1827,
      1828,
      1829,
      1830,
      1831,
      1832,
      1833,
      1834,
      1835,
      1836,
      1837,
      1838,
      1839,
      1840,
      1841,
      1842,
      1843,
      1844,
      1845,
      1846,
      1847,
      1848,
      1849,
      1850,
      1851,
      1852,
      1853,
      1854,
      1855,
      1856,
      1857,
      1858,
      1859,
      1860,
      1861,
      1862,
      1863,
      1864,
      1865,
      1866,
      1867,
      1868,
      1869,
      1870,
      1871,
      1872,
      1873,
      1874,
      1875,
      1876,
      1877,
      1878,
      1879,
      1880,
      1881,
      1882,
      1883,
      1884,
      1885,
      1886,
      1887,
      1888,
      1889,
      1890,
      1891,
      1892,
      1893,
      1894,
      1895,
      1896,
      1897,
      1898,
      1899,
      1900,
      1901,
      1902,
      1903,
      1904,
      1905,
      1906,
      1907,
      1908,
      1909,
      1910,
      1911,
      1912,
      1913,
      1914,
      1915,
      1916,
      1917,
      1918,
      1919,
      1920,
      1921,
      1922,
      1923,
      1924,
      1925,
      1926,
      1927,
      1928,
      1929,
      1930,
      1931,
      1932,
      1933,
      1934,
      1935,
      1936,
      1937,
      1938,
      1939,
      1940,
      1941,
      1942,
      1943,
      1944,
      1945,
      1946,
      1947,
      1948,
      1949,
      1950,
      1951,
      1952,
      1953,
      1954,
      1955,
      1956,
      1957,
      1958,
      1959,
      1960,
      1961,
      1962,
      1963,
      1964,
      1965,
      1966,
      1967,
      1968,
      1969,
      1970,
      1971,
      1972,
      1973,
      1974,
      1975,
      1976,
      1977,
      1978,
      1979,
      1980,
      1981,
      1982,
      1983,
      1984,
      1985,
      1986,
      1987,
      1988,
      1989,
      1990,
      1991,
      1992,
      1993,
      1994,
      1995,
      1996,
      1997,
      1998,
      1999
    ]
  },
  "covered_by_modulus": {
    "2000": [
      0,
      1,
      2,
      3,
      4,
      5,
      6,
      7,
      8,
      9,
      10,
      11,
      12,
      13,
      14,
      15,
      16,
      17,
      18,
      19,
      20,
      21,
      22,
      23,
      24,
      25,
      26,
      27,
      28,
      29,
      30,
      31,
      32,
      33,
      34,
      35,
      36,
      37,
      38,
      39,
      40,
      41,
      42,
      43,
      44,
      45,
      46,
      47,
      48,
      49,
      50,
      51,
      52,
      53,
      54,
      55,
      56,
      57,
      58,
      59,
      60,
      61,
      62,
      63,
      64,
      65,
      66,
      67,
      68,
      69,
      70,
      71,
      72,
      73,
      74,
      75,
      76,
      77,
      78,
      79,
      80,
      81,
      82,
      83,
      84,
      85,
      86,
      87,
      88,
      89,
      90,
      91,
      92,
      93,
      94,
      95,
      96,
      97,
      98,
      99,
      100,
      101,
      102,
      103,
      104,
      105,
      106,
      107,
      108,
      109,
      110,
      111,
      112,
      113,
      114,
      115,
      116,
      117,
      118,
      119,
      120,
      121,
      122,
      123,
      124,
      125,
      126,
      127,
      128,
      129,
      130,
      131,
      132,
      133,
      134,
      135,
      136,
      137,
      138,
      139,
      140,
      141,
      142,
      143,
      144,
      145,
      146,
      147,
      148,
      149,
      150,
      151,
      152,
      153,
      154,
      155,
      156,
      157,
      158,
      159,
      160,
      161,
      162,
      163,
      164,
      165,
      166,
      167,
      168,
      169,
      170,
      171,
      172,
      173,
      174,
      175,
      176,
      177,
      178,
      179,
      180,
      181,
      182,
      183,
      184,
      185,
      186,
      187,
      188,
      189,
      190,
      191,
      192,
      193,
      194,
      195,
      196,
      197,
      198,
      199,
      200,
      201,
      202,
      203,
      204,
      205,
      206,
      207,
      208,
      209,
      210,
      211,
      212,
      213,
      214,
      215,
      216,
      217,
      218,
      219,
      220,
      221,
      222,
      223,
      224,
      225,
      226,
      227,
      228,
      229,
      230,
      231,
      232,
      233,
      234,
      235,
      236,
      237,
      238,
      239,
      240,
      241,
      242,
      243,
      244,
      245,
      246,
      247,
      248,
      249,
      250,
      251,
      252,
      253,
      254,
      255,
      256,
      257,
      258,
      259,
      260,
      261,
      262,
      263,
      264,
      265,
      266,
      267,
      268,
      269,
      270,
      271,
      272,
      273,
      274,
      275,
      276,
      277,
      278,
      279,
      280,
      281,
      282,
      283,
      284,
      285,
      286,
      287,
      288,
      289,
      290,
      291,
      292,
      293,
      294,
      295,
      296,
      297,
      298,
      299,
      300,
      301,
      302,
      303,
      304,
      305,
      306,
      307,
      308,
      309,
      310,
      311,
      312,
      313,
      314,
      315,
      316,
      317,
      318,
      319,
      320,
      321,
      322,
      323,
      324,
      325,
      326,
      327,
      328,
      329,
      330,
      331,
      332,
      333,
      334,
      335,
      336,
      337,
      338,
      339,
      340,
      341,
      342,
      343,
      344,
      345,
      346,
      347,
      348,
      349,
      350,
      351,
      352,
      353,
      354,
      355,
      356,
      357,
      358,
      359,
      360,
      361,
      362,
      363,
      364,
      365,
      366,
      367,
      368,
      369,
      370,
      371,
      372,
      373,
      374,
      375,
      376,
      377,
      378,
      379,
      380,
      381,
      382,
      383,
      384,
      385,
      386,
      387,
      388,
      389,
      390,
      391,
      392,
      393,
      394,
      395,
      396,
      397,
      398,
      399,
      400,
      401,
      402,
      403,
      404,
      405,
      406,
      407,
      408,
      409,
      410,
      411,
      412,
      413,
      414,
      415,
      416,
      417,
      418,
      419,
      420,
      421,
      422,
      423,
      424,
      425,
      426,
      427,
      428,
      429,
      430,
      431,
      432,
      433,
      434,
      435,
      436,
      437,
      438,
      439,
      440,
      441,
      442,
      443,
      444,
      445,
      446,
      447,
      448,
      449,
      450,
      451,
      452,
      453,
      454,
      455,
      456,
      457,
      458,
      459,
      460,
      461,
      462,
      463,
      464,
      465,
      466,
      467,
      468,
      469,
      470,
      471,
      472,
      473,
      474,
      475,
      476,
      477,
      478,
      479,
      480,
      481,
      482,
      483,
      484,
      485,
      486,
      487,
      488,
      489,
      490,
      491,
      492,
      493,
      494,
      495,
      496,
      497,
      498,
      499,
      500,
      501,
      502,
      503,
      504,
      505,
      506,
      507,
      508,
      509,
      510,
      511,
      512,
      513,
      514,
      515,
      516,
      517,
      518,
      519,
      520,
      521,
      522,
      523,
      524,
      525,
      526,
      527,
      528,
      529,
      530,
      531,
      532,
      533,
      534,
      535,
      536,
      537,
      538,
      539,
      540,
      541,
      542,
      543,
      544,
      545,
      546,
      547,
      548,
      549,
      550,
      551,
      552,
      553,
      554,
      555,
      556,
      557,
      558,
      559,
      560,
      561,
      562,
      563,
      564,
      565,
      566,
      567,
      568,
      569,
      570,
      571,
      572,
      573,
      574,
      575,
      576,
      577,
      578,
      579,
      580,
      581,
      582,
      583,
      584,
      585,
      586,
      587,
      588,
      589,
      590,
      591,
      592,
      593,
      594,
      595,
      596,
      597,
      598,
      599,
      600,
      601,
      602,
      603,
      604,
      605,
      606,
      607,
      608,
      609,
      610,
      611,
      612,
      613,
      614,
      615,
      616,
      617,
      618,
      619,
      620,
      621,
      622,
      623,
      624,
      625,
      626,
      627,
      628,
      629,
      630,
      631,
      632,
      633,
      634,
      635,
      636,
      637,
      638,
      639,
      640,
      641,
      642,
      643,
      644,
      645,
      646,
      647,
      648,
      649,
      650,
      651,
      652,
      653,
      654,
      655,
      656,
      657,
      658,
      659,
      660,
      661,
      662,
      663,
      664,
      665,
      666,
      667,
      668,
      669,
      670,
      671,
      672,
      673,
      674,
      675,
      676,
      677,
      678,
      679,
      680,
      681,
      682,
      683,
      684,
      685,
      686,
      687,
      688,
      689,
      690,
      691,
      692,
      693,
      694,
      695,
      696,
      697,
      698,
      699,
      700,
      701,
      702,
      703,
      704,
      705,
      706,
      707,
      708,
      709,
      710,
      711,
      712,
      713,
      714,
      715,
      716,
      717,
      718,
      719,
      720,
      721,
      722,
      723,
      724,
      725,
      726,
      727,
      728,
      729,
      730,
      731,
      732,
      733,
      734,
      735,
      736,
      737,
      738,
      739,
      740,
      741,
      742,
      743,
      744,
      745,
      746,
      747,
      748,
      749,
      750,
      751,
      752,
      753,
      754,
      755,
      756,
      757,
      758,
      759,
      760,
      761,
      762,
      763,
      764,
      765,
      766,
      767,
      768,
      769,
      770,
      771,
      772,
      773,
      774,
      775,
      776,
      777,
      778,
      779,
      780,
      781,
      782,
      783,
      784,
      785,
      786,
      787,
      788,
      789,
      790,
      791,
      792,
      793,
      794,
      795,
      796,
      797,
      798,
      799,
      800,
      801,
      802,
      803,
      804,
      805,
      806,
      807,
      808,
      809,
      810,
      811,
      812,
      813,
      814,
      815,
      816,
      817,
      818,
      819,
      820,
      821,
      822,
      823,
      824,
      825,
      826,
      827,
      828,
      829,
      830,
      831,
      832,
      833,
      834,
      835,
      836,
      837,
      838,
      839,
      840,
      841,
      842,
      843,
      844,
      845,
      846,
      847,
      848,
      849,
      850,
      851,
      852,
      853,
      854,
      855,
      856,
      857,
      858,
      859,
      860,
      861,
      862,
      863,
      864,
      865,
      866,
      867,
      868,
      869,
      870,
      871,
      872,
      873,
      874,
      875,
      876,
      877,
      878,
      879,
      880,
      881,
      882,
      883,
      884,
      885,
      886,
      887,
      888,
      889,
      890,
      891,
      892,
      893,
      894,
      895,
      896,
      897,
      898,
      899,
      900,
      901,
      902,
      903,
      904,
      905,
      906,
      907,
      908,
      909,
      910,
      911,
      912,
      913,
      914,
      915,
      916,
      917,
      918,
      919,
      920,
      921,
      922,
      923,
      924,
      925,
      926,
      927,
      928,
      929,
      930,
      931,
      932,
      933,
      934,
      935,
      936,
      937,
      938,
      939,
      940,
      941,
      942,
      943,
      944,
      945,
      946,
      947,
      948,
      949,
      950,
      951,
      952,
      953,
      954,
      955,
      956,
      957,
      958,
      959,
      960,
      961,
      962,
      963,
      964,
      965,
      966,
      967,
      968,
      969,
      970,
      971,
      972,
      973,
      974,
      975,
      976,
      977,
      978,
      979,
      980,
      981,
      982,
      983,
      984,
      985,
      986,
      987,
      988,
      989,
      990,
      991,
      992,
      993,
      994,
      995,
      996,
      997,
      998,
      999,
      1000,
      1001,
      1002,
      1003,
      1004,
      1005,
      1006,
      1007,
      1008,
      1009,
      1010,
      1011,
      1012,
      1013,
      1014,
      1015,
      1016,
      1017,
      1018,
      1019,
      1020,
      1021,
      1022,
      1023,
      1024,
      1025,
      1026,
      1027,
      1028,
      1029,
      1030,
      1031,
      1032,
      1033,
      1034,
      1035,
      1036,
      1037,
      1038,
      1039,
      1040,
      1041,
      1042,
      1043,
      1044,
      1045,
      1046,
      1047,
      1048,
      1049,
      1050,
      1051,
      1052,
      1053,
      1054,
      1055,
      1056,
      1057,
      1058,
      1059,
      1060,
      1061,
      1062,
      1063,
      1064,
      1065,
      1066,
      1067,
      1068,
      1069,
      1070,
      1071,
      1072,
      1073,
      1074,
      1075,
      1076,
      1077,
      1078,
      1079,
      1080,
      1081,
      1082,
      1083,
      1084,
      1085,
      1086,
      1087,
      1088,
      1089,
      1090,
      1091,
      1092,
      1093,
      1094,
      1095,
      1096,
      1097,
      1098,
      1099,
      1100,
      1101,
      1102,
      1103,
      1104,
      1105,
      1106,
      1107,
      1108,
      1109,
      1110,
      1111,
      1112,
      1113,
      1114,
      1115,
      1116,
      1117,
      1118,
      1119,
      1120,
      1121,
      1122,
      1123,
      1124,
      1125,
      1126,
      1127,
      1128,
      1129,
      1130,
      1131,
      1132,
      1133,
      1134,
      1135,
      1136,
      1137,
      1138,
      1139,
      1140,
      1141,
      1142,
      1143,
      1144,
      1145,
      1146,
      1147,
      1148,
      1149,
      1150,
      1151,
      1152,
      1153,
      1154,
      1155,
      1156,
      1157,
      1158,
      1159,
      1160,
      1161,
      1162,
      1163,
      1164,
      1165,
      1166,
      1167,
      1168,
      1169,
      1170,
      1171,
      1172,
      1173,
      1174,
      1175,
      1176,
      1177,
      1178,
      1179,
      1180,
      1181,
      1182,
      1183,
      1184,
      1185,
      1186,
      1187,
      1188,
      1189,
      1190,
      1191,
      1192,
      1193,
      1194,
      1195,
      1196,
      1197,
      1198,
      1199,
      1200,
      1201,
      1202,
      1203,
      1204,
      1205,
      1206,
      1207,
      1208,
      1209,
      1210,
      1211,
      1212,
      1213,
      1214,
      1215,
      1216,
      1217,
      1218,
      1219,
      1220,
      1221,
      1222,
      1223,
      1224,
      1225,
      1226,
      1227,
      1228,
      1229,
      1230,
      1231,
      1232,
      1233,
      1234,
      1235,
      1236,
      1237,
      1238,
      1239,
      1240,
      1241,
      1242,
      1243,
      1244,
      1245,
      1246,
      1247,
      1248,
      1249,
      1250,
      1251,
      1252,
      1253,
      1254,
      1255,
      1256,
      1257,
      1258,
      1259,
      1260,
      1261,
      1262,
      1263,
      1264,
      1265,
      1266,
      1267,
      1268,
      1269,
      1270,
      1271,
      1272,
      1273,
      1274,
      1275,
      1276,
      1277,
      1278,
      1279,
      1280,
      1281,
      1282,
      1283,
      1284,
      1285,
      1286,
      1287,
      1288,
      1289,
      1290,
      1291,
      1292,
      1293,
      1294,
      1295,
      1296,
      1297,
      1298,
      1299,
      1300,
      1301,
      1302,
      1303,
      1304,
      1305,
      1306,
      1307,
      1308,
      1309,
      1310,
      1311,
      1312,
      1313,
      1314,
      1315,
      1316,
      1317,
      1318,
      1319,
      1320,
      1321,
      1322,
      1323,
      1324,
      1325,
      1326,
      1327,
      1328,
      1329,
      1330,
      1331,
      1332,
      1333,
      1334,
      1335,
      1336,
      1337,
      1338,
      1339,
      1340,
      1341,
      1342,
      1343,
      1344,
      1345,
      1346,
      1347,
      1348,
      1349,
      1350,
      1351,
      1352,
      1353,
      1354,
      1355,
      1356,
      1357,
      1358,
      1359,
      1360,
      1361,
      1362,
      1363,
      1364,
      1365,
      1366,
      1367,
      1368,
      1369,
      1370,
      1371,
      1372,
      1373,
      1374,
      1375,
      1376,
      1377,
      1378,
      1379,
      1380,
      1381,
      1382,
      1383,
      1384,
      1385,
      1386,
      1387,
      1388,
      1389,
      1390,
      1391,
      1392,
      1393,
      1394,
      1395,
      1396,
      1397,
      1398,
      1399,
      1400,
      1401,
      1402,
      1403,
      1404,
      1405,
      1406,
      1407,
      1408,
      1409,
      1410,
      1411,
      1412,
      1413,
      1414,
      1415,
      1416,
      1417,
      1418,
      1419,
      1420,
      1421,
      1422,
      1423,
      1424,
      1425,
      1426,
      1427,
      1428,
      1429,
      1430,
      1431,
      1432,
      1433,
      1434,
      1435,
      1436,
      1437,
      1438,
      1439,
      1440,
      1441,
      1442,
      1443,
      1444,
      1445,
      1446,
      1447,
      1448,
      1449,
      1450,
      1451,
      1452,
      1453,
      1454,
      1455,
      1456,
      1457,
      1458,
      1459,
      1460,
      1461,
      1462,
      1463,
      1464,
      1465,
      1466,
      1467,
      1468,
      1469,
      1470,
      1471,
      1472,
      1473,
      1474,
      1475,
      1476,
      1477,
      1478,
      1479,
      1480,
      1481,
      1482,
      1483,
      1484,
      1485,
      1486,
      1487,
      1488,
      1489,
      1490,
      1491,
      1492,
      1493,
      1494,
      1495,
      1496,
      1497,
      1498,
      1499,
      1500,
      1501,
      1502,
      1503,
      1504,
      1505,
      1506,
      1507,
      1508,
      1509,
      1510,
      1511,
      1512,
      1513,
      1514,
      1515,
      1516,
      1517,
      1518,
      1519,
      1520,
      1521,
      1522,
      1523,
      1524,
      1525,
      1526,
      1527,
      1528,
      1529,
      1530,
      1531,
      1532,
      1533,
      1534,
      1535,
      1536,
      1537,
      1538,
      1539,
      1540,
      1541,
      1542,
      1543,
      1544,
      1545,
      1546,
      1547,
      1548,
      1549,
      1550,
      1551,
      1552,
      1553,
      1554,
      1555,
      1556,
      1557,
      1558,
      1559,
      1560,
      1561,
      1562,
      1563,
      1564,
      1565,
      1566,
      1567,
      1568,
      1569,
      1570,
      1571,
      1572,
      1573,
      1574,
      1575,
      1576,
      1577,
      1578,
      1579,
      1580,
      1581,
      1582,
      1583,
      1584,
      1585,
      1586,
      1587,
      1588,
      1589,
      1590,
      1591,
      1592,
      1593,
      1594,
      1595,
      1596,
      1597,
      1598,
      1599,
      1600,
      1601,
      1602,
      1603,
      1604,
      1605,
      1606,
      1607,
      1608,
      1609,
      1610,
      1611,
      1612,
      1613,
      1614,
      1615,
      1616,
      1617,
      1618,
      1619,
      1620,
      1621,
      1622,
      1623,
      1624,
      1625,
      1626,
      1627,
      1628,
      1629,
      1630,
      1631,
      1632,
      1633,
      1634,
      1635,
      1636,
      1637,
      1638,
      1639,
      1640,
      1641,
      1642,
      1643,
      1644,
      1645,
      1646,
      1647,
      1648,
      1649,
      1650,
      1651,
      1652,
      1653,
      1654,
      1655,
      1656,
      1657,
      1658,
      1659,
      1660,
      1661,
      1662,
      1663,
      1664,
      1665,
      1666,
      1667,
      1668,
      1669,
      1670,
      1671,
      1672,
      1673,
      1674,
      1675,
      1676,
      1677,
      1678,
      1679,
      1680,
      1681,
      1682,
      1683,
      1684,
      1685,
      1686,
      1687,
      1688,
      1689,
      1690,
      1691,
      1692,
      1693,
      1694,
      1695,
      1696,
      1697,
      1698,
      1699,
      1700,
      1701,
      1702,
      1703,
      1704,
      1705,
      1706,
      1707,
      1708,
      1709,
      1710,
      1711,
      1712,
      1713,
      1714,
      1715,
      1716,
      1717,
      1718,
      1719,
      1720,
      1721,
      1722,
      1723,
      1724,
      1725,
      1726,
      1727,
      1728,
      1729,
      1730,
      1731,
      1732,
      1733,
      1734,
      1735,
      1736,
      1737,
      1738,
      1739,
      1740,
      1741,
      1742,
      1743,
      1744,
      1745,
      1746,
      1747,
      1748,
      1749,
      1750,
      1751,
      1752,
      1753,
      1754,
      1755,
      1756,
      1757,
      1758,
      1759,
      1760,
      1761,
      1762,
      1763,
      1764,
      1765,
      1766,
      1767,
      1768,
      1769,
      1770,
      1771,
      1772,
      1773,
      1774,
      1775,
      1776,
      1777,
      1778,
      1779,
      1780,
      1781,
      1782,
      1783,
      1784,
      1785,
      1786,
      1787,
      1788,
      1789,
      1790,
      1791,
      1792,
      1793,
      1794,
      1795,
      1796,
      1797,
      1798,
      1799,
      1800,
      1801,
      1802,
      1803,
      1804,
      1805,
      1806,
      1807,
      1808,
      1809,
      1810,
      1811,
      1812,
      1813,
      1814,
      1815,
      1816,
      1817,
      1818,
      1819,
      1820,
      1821,
      1822,
      1823,
      1824,
      1825,
      1826,
      1827,
      1828,
      1829,
      1830,
      1831,
      1832,
      1833,
      1834,
      1835,
      1836,
      1837,
      1838,
      1839,
      1840,
      1841,
      1842,
      1843,
      1844,
      1845,
      1846,
      1847,
      1848,
      1849,
      1850,
      1851,
      1852,
      1853,
      1854,
      1855,
      1856,
      1857,
      1858,
      1859,
      1860,
      1861,
      1862,
      1863,
      1864,
      1865,
      1866,
      1867,
      1868,
      1869,
      1870,
      1871,
      1872,
      1873,
      1874,
      1875,
      1876,
      1877,
      1878,
      1879,
      1880,
      1881,
      1882,
      1883,
      1884,
      1885,
      1886,
      1887,
      1888,
      1889,
      1890,
      1891,
      1892,
      1893,
      1894,
      1895,
      1896,
      1897,
      1898,
      1899,
      1900,
      1901,
      1902,
      1903,
      1904,
      1905,
      1906,
      1907,
      1908,
      1909,
      1910,
      1911,
      1912,
      1913,
      1914,
      1915,
      1916,
      1917,
      1918,
      1919,
      1920,
      1921,
      1922,
      1923,
      1924,
      1925,
      1926,
      1927,
      1928,
      1929,
      1930,
      1931,
      1932,
      1933,
      1934,
      1935,
      1936,
      1937,
      1938,
      1939,
      1940,
      1941,
      1942,
      1943,
      1944,
      1945,
      1946,
      1947,
      1948,
      1949,
      1950,
      1951,
      1952,
      1953,
      1954,
      1955,
      1956,
      1957,
      1958,
      1959,
      1960,
      1961,
      1962,
      1963,
      1964,
      1965,
      1966,
      1967,
      1968,
      1969,
      1970,
      1971,
      1972,
      1973,
      1974,
      1975,
      1976,
      1977,
      1978,
      1979,
      1980,
      1981,
      1982,
      1983,
      1984,
      1985,
      1986,
      1987,
      1988,
      1989,
      1990,
      1991,
      1992,
      1993,
      1994,
      1995,
      1996,
      1997,
      1998,
      1999
    ],
    "20000": [],
    "200000": []
  },
  "signatures": {
    "2000": [
      [
        4797655,
        "11000366957559476004",
        10
      ]
    ]
  },
  "record_files": [
    {
      "file": "records_w32_round10_9481571_1.jsonl",
      "sha256": "7a4f7640a53d23fe90f217bc0201c9fa7ff19b265735d46228d84c6081b9ad51"
    },
    {
      "file": "records_w32_round10_9481571_10.jsonl",
      "sha256": "8ea87708b3fd411d8268cf148472775e984c1b04d029be948a85edc88c359d8d"
    },
    {
      "file": "records_w32_round10_9481571_11.jsonl",
      "sha256": "e9a37cf0b03dd9f2a4cfcb7a18580affc60afed12755f5a3a312072c25593fb2"
    },
    {
      "file": "records_w32_round10_9481571_12.jsonl",
      "sha256": "4c3439cca48b532c52122843e97f2a034ad1c7ebd1ef8d30566e25a9f7c6aed3"
    },
    {
      "file": "records_w32_round10_9481571_13.jsonl",
      "sha256": "c4663d3e148f6e00573a8e35c1509e4011743359a154b02b425a46f044e8ed2c"
    },
    {
      "file": "records_w32_round10_9481571_14.jsonl",
      "sha256": "c8a177e757fa4c6e3ce2494b82e54769edc560037bea457e5bd6d30d72e3eccf"
    },
    {
      "file": "records_w32_round10_9481571_15.jsonl",
      "sha256": "39db33ff3ec1da464652ac7683582f931c5ab97eb14c66dc9365390e1c12c949"
    },
    {
      "file": "records_w32_round10_9481571_16.jsonl",
      "sha256": "7fb217baf35dc379ecf9ab3f03b56c6af02814ccdb31d9eb9d579a889262941d"
    },
    {
      "file": "records_w32_round10_9481571_17.jsonl",
      "sha256": "c638bb55b6a9994a8c63db4f8d89267ec19daccf8acf34183d57d3d38bd6567f"
    },
    {
      "file": "records_w32_round10_9481571_18.jsonl",
      "sha256": "4d1fd3a74e69d3f7b67c84a6b3546e266aabe868915cb4da0a59b736c9614e6d"
    },
    {
      "file": "records_w32_round10_9481571_19.jsonl",
      "sha256": "a9bf3c66490a2bdb2b42cafe9c2f0c43ea52b33ef203954450f5d6284e047314"
    },
    {
      "file": "records_w32_round10_9481571_2.jsonl",
      "sha256": "c00049035ef76639458336d27d1c54869151bf6ff32bd0b236a43955821da82f"
    },
    {
      "file": "records_w32_round10_9481571_20.jsonl",
      "sha256": "1f417313f1c8809f3de73b0d1ce09a39aff1bec670db7ed6952a7dc0fd6170d0"
    },
    {
      "file": "records_w32_round10_9481571_21.jsonl",
      "sha256": "9111a34543b833d71eb23c4dcd73edf1d61b3d5c9b8f91c5cf2ecc2230dc66d6"
    },
    {
      "file": "records_w32_round10_9481571_22.jsonl",
      "sha256": "29bbab191311554cd54bdd4e682bd953c89f718fe04a99da45143ad5e98eae03"
    },
    {
      "file": "records_w32_round10_9481571_23.jsonl",
      "sha256": "34ee511fa2ccb81678549e1fcaf932762f56a57c79c9a4d35204260e011e015c"
    },
    {
      "file": "records_w32_round10_9481571_24.jsonl",
      "sha256": "6fde6f21b31a90a9279d168ffa42877f72ff34228c930523bebe87ad90126485"
    },
    {
      "file": "records_w32_round10_9481571_25.jsonl",
      "sha256": "e0282b328438f05605db547ab6f30c19e401d418c073cbd83b966e107f2c5d55"
    },
    {
      "file": "records_w32_round10_9481571_26.jsonl",
      "sha256": "33958bf2c50f7b8d2432f9b808802d779107f4da66fd317e34508a1da4b3e29b"
    },
    {
      "file": "records_w32_round10_9481571_27.jsonl",
      "sha256": "aa6ffbbaceb4cd6afa428a742d1b4241530664027b6b6073272409f7c05ed6de"
    },
    {
      "file": "records_w32_round10_9481571_28.jsonl",
      "sha256": "ac0fedf8736a123a835404d302e5d901a8c56c75eb122a1ca46377fabbead739"
    },
    {
      "file": "records_w32_round10_9481571_29.jsonl",
      "sha256": "c84709cf0c2ee992c451b9c72fb324182adecf7fb678d08bcb252402ae9b9106"
    },
    {
      "file": "records_w32_round10_9481571_3.jsonl",
      "sha256": "ed43887db15c4a76de01098b7ba24469a654fcd1ad338431e300a8b31c482c11"
    },
    {
      "file": "records_w32_round10_9481571_30.jsonl",
      "sha256": "da75972915c60f95aae8120f52c1674c7a44e5b0ccdb8c68c5997dc3e68e1b37"
    },
    {
      "file": "records_w32_round10_9481571_4.jsonl",
      "sha256": "a50f8fefba42b9220dec3a8776a1f1e4079def8543135a6b5f626ac3f1c75f32"
    },
    {
      "file": "records_w32_round10_9481571_5.jsonl",
      "sha256": "d6c6c02bfb4bd77acac77a2a41bffba60187df6ef5093b00db95e1d8ffd7248e"
    },
    {
      "file": "records_w32_round10_9481571_6.jsonl",
      "sha256": "dd30725647f61f01c79c441e137922cfd46e0c79e09a52b08a4d6c6c72144d92"
    },
    {
      "file": "records_w32_round10_9481571_7.jsonl",
      "sha256": "d1787b71ab173b06b5295e2f2d49514c2eab5498b73b935dcdeaf0f91ecf4215"
    },
    {
      "file": "records_w32_round10_9481571_8.jsonl",
      "sha256": "a818a0530969191511bbd78ee835ddb5b915d54a38ccb4e7c8aff697831932ac"
    },
    {
      "file": "records_w32_round10_9481571_9.jsonl",
      "sha256": "5105664494f18631537a5f3f175dc2d4fc62303e817b6efe1ae1332f91d0bef9"
    },
    {
      "file": "records_w32_round11_9482225_1.jsonl",
      "sha256": "ad804ef63e258f650b23bec30e2a7632fb5b3fc7f2dd62364dfff90241e7a212"
    },
    {
      "file": "records_w32_round11_9482225_10.jsonl",
      "sha256": "b472136721d1d5a8ad9846be20133b19c0ccbf9b2e149519487c9d3ebf5636f1"
    },
    {
      "file": "records_w32_round11_9482225_11.jsonl",
      "sha256": "75b483c66648ffdeb200b4e4371a77ba9508e757f52751d9fb9676f82febb015"
    },
    {
      "file": "records_w32_round11_9482225_12.jsonl",
      "sha256": "8707a792a7b15f56aa299af1aeffe39561c24519ec3a8735447f561c9d9f4528"
    },
    {
      "file": "records_w32_round11_9482225_13.jsonl",
      "sha256": "6ee15c679d893ed6fdbd601ce2161221e4d126852a71818d9799f554ea48a8d5"
    },
    {
      "file": "records_w32_round11_9482225_14.jsonl",
      "sha256": "324f460145982b13da3ece790eef11f2ccce80cf163b9ba8cf8efec75b6eb898"
    },
    {
      "file": "records_w32_round11_9482225_15.jsonl",
      "sha256": "8dd0e0b4ae8c04aa97e7184a68cb83a16a81c53d113d1487ce954e56d9a894ed"
    },
    {
      "file": "records_w32_round11_9482225_16.jsonl",
      "sha256": "c922631f563dd5c41ec5e57f7bd7b2458a2d6dc9d38b7a520cac04d002d69934"
    },
    {
      "file": "records_w32_round11_9482225_17.jsonl",
      "sha256": "ab37d37b270f56753d096fcee82c538b7b2618d9aa5c40d2d5ed6b2dce17ae2b"
    },
    {
      "file": "records_w32_round11_9482225_18.jsonl",
      "sha256": "cbace7ac7bce79d4462b216cf27acac78cbb7df787c7daa6c20ca9a2869c9488"
    },
    {
      "file": "records_w32_round11_9482225_19.jsonl",
      "sha256": "c5f46bc18e841f45d47a5d3f64cb8a8a675014c59ed946cd860d120add62915a"
    },
    {
      "file": "records_w32_round11_9482225_2.jsonl",
      "sha256": "6a2ee587be06b53017c80660b8bc41c0cce6958881dc63c0237e960cf70ccde0"
    },
    {
      "file": "records_w32_round11_9482225_20.jsonl",
      "sha256": "91cca2a3f1eba9b5be6e9badb2c7fd3eff3a3c43a817415d220129ed13257c77"
    },
    {
      "file": "records_w32_round11_9482225_21.jsonl",
      "sha256": "e64824c5908e26ec9af52ecbb3dfd7a44793b6621808cd4c26583fb996d2e12e"
    },
    {
      "file": "records_w32_round11_9482225_22.jsonl",
      "sha256": "0a05851085e1ec462f58577e1c832ad67e2bb81e79ef1b576768cde8bb3a11de"
    },
    {
      "file": "records_w32_round11_9482225_23.jsonl",
      "sha256": "acd63b85f44a435a265ba361ea3f19d29c302451db718c6298e1a8c87071d6c5"
    },
    {
      "file": "records_w32_round11_9482225_24.jsonl",
      "sha256": "9200397069c2d1ee68336d4c16075050a00676a817ac16f4c536cbf02ce8ca90"
    },
    {
      "file": "records_w32_round11_9482225_25.jsonl",
      "sha256": "081d33a6d2b95e6b2e20ac4da6912de58707e6361254077a063aa808c3f7cf4b"
    },
    {
      "file": "records_w32_round11_9482225_26.jsonl",
      "sha256": "72e91772631d4a39757c8816bdfd29d984fdda5d2d150dea4674830b6d5bccf5"
    },
    {
      "file": "records_w32_round11_9482225_27.jsonl",
      "sha256": "618323e1d48741118fa2734ffd6f3a7674f002560b91a0ab8eeccaa4203528e8"
    },
    {
      "file": "records_w32_round11_9482225_28.jsonl",
      "sha256": "66a33b313989d4c4680ef5cd9dd63f37ed28c652a8a9aa1b4284e747b1eea683"
    },
    {
      "file": "records_w32_round11_9482225_29.jsonl",
      "sha256": "efc30989aa63fe003476d7a2fc3c727e637e5cfa354afa6f618bbf2400df2404"
    },
    {
      "file": "records_w32_round11_9482225_3.jsonl",
      "sha256": "e2c0af90152709e9cd35d113bd8192153079d23d3d43726278bc0438dffe816b"
    },
    {
      "file": "records_w32_round11_9482225_30.jsonl",
      "sha256": "ee577a3a4565e934a24c5252bdceba1a72c9d306fb6f807494a92159bfad089f"
    },
    {
      "file": "records_w32_round11_9482225_31.jsonl",
      "sha256": "b3dfe0416dc627a66e600aaaade14bbc157642130e251bdbb93ed67ccfdda5a1"
    },
    {
      "file": "records_w32_round11_9482225_32.jsonl",
      "sha256": "27adf67bf67a9dc43d6bb3341ff72d7d4dfc40e45b5830455b25a3ea52fa4b00"
    },
    {
      "file": "records_w32_round11_9482225_33.jsonl",
      "sha256": "fc761457b4620713457e511b72ab4cdb29393e1458ca5f01fdd28cf1d2b1dc9c"
    },
    {
      "file": "records_w32_round11_9482225_34.jsonl",
      "sha256": "e3b0c44298fc1c149afbf4c8996fb92427ae41e4649b934ca495991b7852b855"
    },
    {
      "file": "records_w32_round11_9482225_35.jsonl",
      "sha256": "2b5e3da3ef557245a8307432ab29572e0f467bfe35619697588521d091e9d410"
    },
    {
      "file": "records_w32_round11_9482225_36.jsonl",
      "sha256": "e3b0c44298fc1c149afbf4c8996fb92427ae41e4649b934ca495991b7852b855"
    },
    {
      "file": "records_w32_round11_9482225_37.jsonl",
      "sha256": "e3b0c44298fc1c149afbf4c8996fb92427ae41e4649b934ca495991b7852b855"
    },
    {
      "file": "records_w32_round11_9482225_38.jsonl",
      "sha256": "e3b0c44298fc1c149afbf4c8996fb92427ae41e4649b934ca495991b7852b855"
    },
    {
      "file": "records_w32_round11_9482225_39.jsonl",
      "sha256": "e3b0c44298fc1c149afbf4c8996fb92427ae41e4649b934ca495991b7852b855"
    },
    {
      "file": "records_w32_round11_9482225_4.jsonl",
      "sha256": "c9a5ff351d91faaf90384cd8a1f8a14a472b7727a76cc68762d0d8643ec6ecc8"
    },
    {
      "file": "records_w32_round11_9482225_40.jsonl",
      "sha256": "e3b0c44298fc1c149afbf4c8996fb92427ae41e4649b934ca495991b7852b855"
    },
    {
      "file": "records_w32_round11_9482225_41.jsonl",
      "sha256": "e3b0c44298fc1c149afbf4c8996fb92427ae41e4649b934ca495991b7852b855"
    },
    {
      "file": "records_w32_round11_9482225_5.jsonl",
      "sha256": "9f2e2699351a92ea37779541f6b02698f3bc609de9b549670ada574fcd86011e"
    },
    {
      "file": "records_w32_round11_9482225_6.jsonl",
      "sha256": "a789772738eff40eb07ed95add4c9cab24d4978ad38f264a45a197eaa65c1995"
    },
    {
      "file": "records_w32_round11_9482225_7.jsonl",
      "sha256": "53d319a2a162586bd82d27e683b8d7bac5d3247251c123467bd6240f7cb10524"
    },
    {
      "file": "records_w32_round11_9482225_8.jsonl",
      "sha256": "ab4227136bef36d7caaec249717213cfec63940829b7c5e9067baaabef0cec2c"
    },
    {
      "file": "records_w32_round11_9482225_9.jsonl",
      "sha256": "b0c744e59e23697ff52d67d55fe9439117d84b9769f3ab8879d0bc3d85462e53"
    },
    {
      "file": "records_w32_round12_9483137_1.jsonl",
      "sha256": "b7e9b2414c0be09bc670bc5a52da0824cee3ec8e8a016945f40b0e4a2417691c"
    },
    {
      "file": "records_w32_round12_9483137_10.jsonl",
      "sha256": "15724ec99fd00bf4856194c29a4482c4147598e57993b4bfc178cc5463459cb3"
    },
    {
      "file": "records_w32_round12_9483137_11.jsonl",
      "sha256": "b20c2ebef1cf45422203e93a5b56eb1fc0d1dafc5804974452508e906a851f78"
    },
    {
      "file": "records_w32_round12_9483137_12.jsonl",
      "sha256": "7f7d016b3eff11b01c4d1d3a9bdfd751b93859099880cac0a6957b2e2fca99bc"
    },
    {
      "file": "records_w32_round12_9483137_13.jsonl",
      "sha256": "d648c4d4b766bdffd25553f5f328145caeb70f0085938b693229540291be0cce"
    },
    {
      "file": "records_w32_round12_9483137_14.jsonl",
      "sha256": "5db948b6502035353a3a5658376e8f0e0610adf9889598227c9f41bb3304e834"
    },
    {
      "file": "records_w32_round12_9483137_15.jsonl",
      "sha256": "c041d03fc640c700d5f4cd202bfd36a5452829178051ae3604c6689a9e290dae"
    },
    {
      "file": "records_w32_round12_9483137_16.jsonl",
      "sha256": "978d2d7bc689ca768ea3ad822cf92e590ad21219a9b1a84e620c337730b6905a"
    },
    {
      "file": "records_w32_round12_9483137_17.jsonl",
      "sha256": "93f1f54a3427f46a0733281dc1f35f524aeda8eb7150205b9da12fedaa3f0083"
    },
    {
      "file": "records_w32_round12_9483137_18.jsonl",
      "sha256": "0be1df550f1275c87b6a2e6df7606c7ef4f27dcf38686f310370294c321aa923"
    },
    {
      "file": "records_w32_round12_9483137_19.jsonl",
      "sha256": "2111ae3bb00f6fefda76ffdc61e48c69b8ed5220536b623019f75c4ef3eee59b"
    },
    {
      "file": "records_w32_round12_9483137_2.jsonl",
      "sha256": "f8f88473d4edcc628b9958a02b8538b26581ef07754b19df69a04e561dcbb27b"
    },
    {
      "file": "records_w32_round12_9483137_20.jsonl",
      "sha256": "bc8e72a8d4889d2c4a413f6b14e0d33251ead1e94fad57b5ab33098cd44c436e"
    },
    {
      "file": "records_w32_round12_9483137_21.jsonl",
      "sha256": "41dfee6fe3b95681abf17865986ec9511e6d1689c7cd84f12ec5362a7bcfd351"
    },
    {
      "file": "records_w32_round12_9483137_22.jsonl",
      "sha256": "cc4d791931060cc3b2e700402e4890d39e6b4c20444ef836e1d9a0d2699ef5a8"
    },
    {
      "file": "records_w32_round12_9483137_23.jsonl",
      "sha256": "95887e4633d37acc3b795ef0e3c88f8f7462443336f836f106fc3a69bf37fc50"
    },
    {
      "file": "records_w32_round12_9483137_24.jsonl",
      "sha256": "e3b0c44298fc1c149afbf4c8996fb92427ae41e4649b934ca495991b7852b855"
    },
    {
      "file": "records_w32_round12_9483137_3.jsonl",
      "sha256": "f34ddb26dcf772f1747b9ac986c1057dca510ff5f06e4635ed2c916c46d2b3e2"
    },
    {
      "file": "records_w32_round12_9483137_4.jsonl",
      "sha256": "d0906aa32ee488e9cd98fa643b9db3f1a3581bf5da09fafb1ab58a40a4b7f84d"
    },
    {
      "file": "records_w32_round12_9483137_5.jsonl",
      "sha256": "c43c582b375fc49ab73e49e646132eb0fbd3074a8ea1d3e7bbe28240d54bafc7"
    },
    {
      "file": "records_w32_round12_9483137_6.jsonl",
      "sha256": "d2e038d14d7c60fa9a9f46d0ce0d2bf9a402d46e53b325bc245252b235d8ad38"
    },
    {
      "file": "records_w32_round12_9483137_7.jsonl",
      "sha256": "9a07469578429baf3ede435ba9334b30b1a8a2b48a8c43a6f32efbed38f50030"
    },
    {
      "file": "records_w32_round12_9483137_8.jsonl",
      "sha256": "78bf6e149105f490777db06f2cb1e90adfc5c4a417212296890e6a1e07be6760"
    },
    {
      "file": "records_w32_round12_9483137_9.jsonl",
      "sha256": "4bc3ca722d70b057a19d7bd944b8bec3ee34c691dced77ab3c4fd4e4901e4e78"
    },
    {
      "file": "records_w32_round13_9483829_1.jsonl",
      "sha256": "5f73be390d7da1216d883944c784f51dd28e5bfab220f7cc73f42dbe27bbd6ba"
    },
    {
      "file": "records_w32_round13_9483829_10.jsonl",
      "sha256": "1ca79981921b0b38262d0610ee7128deda5017399ed02fa93bfc219b0362e48e"
    },
    {
      "file": "records_w32_round13_9483829_11.jsonl",
      "sha256": "495deb0cc151e5763cf61cf2bb76c3872ab221be4f001e6267e16e38fef73440"
    },
    {
      "file": "records_w32_round13_9483829_12.jsonl",
      "sha256": "54a6815389bac2716bbb39d5c1886840f6fd1ba6b633183d36a78b99e8adf5ab"
    },
    {
      "file": "records_w32_round13_9483829_13.jsonl",
      "sha256": "6e15225a72fbc7a0df16c65ef74c0ad174f1eda2e3c5eccafb367380e956c5ec"
    },
    {
      "file": "records_w32_round13_9483829_14.jsonl",
      "sha256": "7d9e73bfc04dd1bd1f42d72cc1c5531840a039e72adc68fe506205bedfc719a1"
    },
    {
      "file": "records_w32_round13_9483829_15.jsonl",
      "sha256": "31ce1e7eae71479ba0b3ca082be28ea5f51b3b9cfb0d57c34e7a3929e162cf97"
    },
    {
      "file": "records_w32_round13_9483829_16.jsonl",
      "sha256": "8c9fa4737a7f332bbfa5193585481f9a0cba79ed6006b788793e6c43758eeacd"
    },
    {
      "file": "records_w32_round13_9483829_17.jsonl",
      "sha256": "89ef2fe7514d45833b7c9ff997ca019744374ad99688fc05ef9a17e3bab46e70"
    },
    {
      "file": "records_w32_round13_9483829_18.jsonl",
      "sha256": "ad078f611b4cba1057ff92501b4c03f673011b1e331a02065e0915ea8b2f7c4f"
    },
    {
      "file": "records_w32_round13_9483829_19.jsonl",
      "sha256": "3fd28b88b018465b306beaab01a2a0c021f35629ae22f752a2d36d738110f46b"
    },
    {
      "file": "records_w32_round13_9483829_2.jsonl",
      "sha256": "776da227a659b8102161602efa245de9557a8a2de2c23f6ca196ae4c7779f227"
    },
    {
      "file": "records_w32_round13_9483829_20.jsonl",
      "sha256": "5f6a0236927c32eaece07544b6e8b65a417f1d29caa391736ae6c63f8464b9f1"
    },
    {
      "file": "records_w32_round13_9483829_3.jsonl",
      "sha256": "2e182ec2bc465672a809e027246c1ea826dcb46db9c496da8e6a7ae59e3043ce"
    },
    {
      "file": "records_w32_round13_9483829_4.jsonl",
      "sha256": "a29b16df1397c0a48ae5d7d902df2c5e03d5ff83a1fafceee94d3605bf1f49ed"
    },
    {
      "file": "records_w32_round13_9483829_5.jsonl",
      "sha256": "1feb61809b11e74200c887e57de3be3cfb12cac44c84e011f3f6ba315aa3eeef"
    },
    {
      "file": "records_w32_round13_9483829_6.jsonl",
      "sha256": "2764737859ae41d3f4b054095c468f12525b633e1157195b5ed97cdb56550d98"
    },
    {
      "file": "records_w32_round13_9483829_7.jsonl",
      "sha256": "87c7b3c275f978280580db258850f034ac6ac71c8298168c9642dfdd61df6d33"
    },
    {
      "file": "records_w32_round13_9483829_8.jsonl",
      "sha256": "f7de3015136d460c34276fcad0c70b0cfbc43e5d987e7dae39ca0f6272d6659f"
    },
    {
      "file": "records_w32_round13_9483829_9.jsonl",
      "sha256": "1fe2dd3bc62bcb207db85de04990fca45ffc39d251acd862c18c54783ac89791"
    },
    {
      "file": "records_w32_round14_9484978_1.jsonl",
      "sha256": "3b10aa43d3d4eec7a8a3ba5e9cffece887653b9bc32f06f1510541060a6593e4"
    },
    {
      "file": "records_w32_round14_9484978_10.jsonl",
      "sha256": "8abc751609e42063c58f77a6b7cf46c9f263b422952c1daede7f9a7ab67018ad"
    },
    {
      "file": "records_w32_round14_9484978_11.jsonl",
      "sha256": "24b2f6b88adbb372c3dd1a1f41decdadcb7f43357a623cbc0a14cdc11b19b745"
    },
    {
      "file": "records_w32_round14_9484978_12.jsonl",
      "sha256": "2a6a9baf323fedc848ba7004b7c41762b7196d5535fffae6eb68ead510c5ef20"
    },
    {
      "file": "records_w32_round14_9484978_13.jsonl",
      "sha256": "dd8f004373bd9c2099f950b432763e8f4734c10c83ec029b612094585ffbc680"
    },
    {
      "file": "records_w32_round14_9484978_14.jsonl",
      "sha256": "20989512cc6a3234623a4ce76ba8be501dbc4c27dbd50f6af2f6e2053999eb51"
    },
    {
      "file": "records_w32_round14_9484978_15.jsonl",
      "sha256": "a18abc722322558d3822650ceebff0b78f0613f4852a96cd9c0efc3c5823ea8a"
    },
    {
      "file": "records_w32_round14_9484978_16.jsonl",
      "sha256": "2fa9830430f941d507c9e4eada3f2d83614252a634b9294236ab1db1cbfbb0f0"
    },
    {
      "file": "records_w32_round14_9484978_17.jsonl",
      "sha256": "4d27c992a60fcc8f03f0f8d1b1665b1ab919695e85dc69efdf3763a7cb98743e"
    },
    {
      "file": "records_w32_round14_9484978_18.jsonl",
      "sha256": "ef27aac27682b386451a3ec33be85cacad4b3ea95276db433036cc49ee42b783"
    },
    {
      "file": "records_w32_round14_9484978_19.jsonl",
      "sha256": "212de1835cd75e9e9883408e1a15a93291fbec10e01d04763ebdabf212d6d95b"
    },
    {
      "file": "records_w32_round14_9484978_2.jsonl",
      "sha256": "d034d1caee45125624d9a22e55b41d5b19f1d10174dfcdf21ce61ecf97dd4dc0"
    },
    {
      "file": "records_w32_round14_9484978_20.jsonl",
      "sha256": "191129e80d1d283e7c7db7e1e1f35ce2ed3c0b9c8fdc5324eec9ca2b4ef688be"
    },
    {
      "file": "records_w32_round14_9484978_3.jsonl",
      "sha256": "37d7eb23a70be11f04007e78cd4d922704fc24ca5861be2190ee0be2fed7e376"
    },
    {
      "file": "records_w32_round14_9484978_4.jsonl",
      "sha256": "c2c3060d8f85e6c9d1d97a37967373c762fd3adce445eb7574c21dd020c7dc86"
    },
    {
      "file": "records_w32_round14_9484978_5.jsonl",
      "sha256": "42d53f0d007894fdff1834405fe94cb28796cbf52cbca98a775d23f000689c35"
    },
    {
      "file": "records_w32_round14_9484978_6.jsonl",
      "sha256": "af3fc5e92718908fc02bbe6f2a0b741c7c6dd3ea94fecbd184a4a14f78b4cfd8"
    },
    {
      "file": "records_w32_round14_9484978_7.jsonl",
      "sha256": "aa8676c04d71bc6f46db4e2bc0ec1575c2efb528b324878c39df59d2601966dd"
    },
    {
      "file": "records_w32_round14_9484978_8.jsonl",
      "sha256": "2ee11bd954e2ca2bb470e6c54df1cd7d0e59af6661aab4e8b6e85668a5628129"
    },
    {
      "file": "records_w32_round14_9484978_9.jsonl",
      "sha256": "593e86e25e789bd4cd9cf78667cecdb14cea4eac0dc97a432a4583668b8f5e17"
    },
    {
      "file": "records_w32_round15_9486902_1.jsonl",
      "sha256": "c058171ea8c655a5ff0684c3fe8f42df74c94e23234f53ad6a97986b9ab3f6f7"
    },
    {
      "file": "records_w32_round15_9486902_10.jsonl",
      "sha256": "9e883c3c792f7db011e9b3bab987ace66925ab81facb00a07fc95388955328d6"
    },
    {
      "file": "records_w32_round15_9486902_11.jsonl",
      "sha256": "183409042a1f4bd1a51ce002e405a3485ac0c6628a3665d7422f6ea20973a2e7"
    },
    {
      "file": "records_w32_round15_9486902_12.jsonl",
      "sha256": "c6de8d5598a889b21ad0b3efb9bc2e484362b3cd5b1a8f3be598fed527b5106e"
    },
    {
      "file": "records_w32_round15_9486902_13.jsonl",
      "sha256": "8217b4b4d3aef3a5427f371560a3b67709ca8b73ee9bf63ad6c715ed22461477"
    },
    {
      "file": "records_w32_round15_9486902_14.jsonl",
      "sha256": "d0aba0b3735e7c9620b46265ae3e2b8bda77e738aaeb557265755815d2e5f571"
    },
    {
      "file": "records_w32_round15_9486902_15.jsonl",
      "sha256": "8a84379963b67aa3de7f0f7ff870224663751a97616d9ef68ceb78a085f99ecb"
    },
    {
      "file": "records_w32_round15_9486902_16.jsonl",
      "sha256": "bf93fffd76ca84af2457d7097f9bebeb48771788a520d2cbab7567f50af0ab8a"
    },
    {
      "file": "records_w32_round15_9486902_17.jsonl",
      "sha256": "e3b0c44298fc1c149afbf4c8996fb92427ae41e4649b934ca495991b7852b855"
    },
    {
      "file": "records_w32_round15_9486902_18.jsonl",
      "sha256": "e3b0c44298fc1c149afbf4c8996fb92427ae41e4649b934ca495991b7852b855"
    },
    {
      "file": "records_w32_round15_9486902_19.jsonl",
      "sha256": "e3b0c44298fc1c149afbf4c8996fb92427ae41e4649b934ca495991b7852b855"
    },
    {
      "file": "records_w32_round15_9486902_2.jsonl",
      "sha256": "11812a84dd89660704256e0497a1a578af725afa839fa28a401660190b8dfc1e"
    },
    {
      "file": "records_w32_round15_9486902_3.jsonl",
      "sha256": "e026791e50f259ab2c87147c038043f3c82db01bad9c597993e0e27834b76a50"
    },
    {
      "file": "records_w32_round15_9486902_4.jsonl",
      "sha256": "591a331fb1395184ad0aa0ff6686111bcd785d12910f207ce0039a773985f5aa"
    },
    {
      "file": "records_w32_round15_9486902_5.jsonl",
      "sha256": "9018655a91cdaea43dbe85cf6048d5958304701ff087e485eea888dac6c8dfa8"
    },
    {
      "file": "records_w32_round15_9486902_6.jsonl",
      "sha256": "45af0bc1a775b24f3ec6a607be634db6b9e36fc1189c9e965c4ad2b36f6938ed"
    },
    {
      "file": "records_w32_round15_9486902_7.jsonl",
      "sha256": "0e7c73d6d0f8fa1351e3c663d8337a621a9b65c20e7d9c3021cd6948f13fdd19"
    },
    {
      "file": "records_w32_round15_9486902_8.jsonl",
      "sha256": "f1232741d5e93feff18790568b970ef611e367cbb4ccaeb4d58c2ac79f32ec98"
    },
    {
      "file": "records_w32_round15_9486902_9.jsonl",
      "sha256": "02fd8bbbe88106979a860b535554af11b1163b4050e7c6998afeb4b106bb50da"
    },
    {
      "file": "records_w32_round16_9487737_1.jsonl",
      "sha256": "953261cf38c491cdafa7130cb4f30bac378405296332b3412f4eb5badf3184b1"
    },
    {
      "file": "records_w32_round16_9487737_2.jsonl",
      "sha256": "aee02f4610c8565a59679a5616c4cd7388a4c1684bfd0fd0bc1a628a10a67a62"
    },
    {
      "file": "records_w32_round16_9487737_3.jsonl",
      "sha256": "981e24c30cd47d13e43e883f268ac68366a83d172d63a599075b48cb1244677e"
    },
    {
      "file": "records_w32_round16_9487737_4.jsonl",
      "sha256": "cd442501bf9fd72edfb41a19df73f33a6d01e48976748de037377c6478b9f483"
    },
    {
      "file": "records_w32_round16_9487737_5.jsonl",
      "sha256": "88bf1b6f64edda146d557b8c4e0aba801e7f7666e79edbf77c8f1de4a488ba67"
    },
    {
      "file": "records_w32_round16_9487737_6.jsonl",
      "sha256": "b246a5f7d53929087adc2ee1a3ddac543dc9ff4d4331f47d1120abda0341ec68"
    },
    {
      "file": "records_w32_round16_9487737_7.jsonl",
      "sha256": "7ee7d6388646a95f5117d6d65367ad42da9334cd54fbd4f190db9ce5c371d22c"
    },
    {
      "file": "records_w32_round16_9487737_8.jsonl",
      "sha256": "a4b6608bcc308d5b55acf80874347a4187c4a20f6ab9985c3fe55975969e855f"
    },
    {
      "file": "records_w32_round16_9487737_9.jsonl",
      "sha256": "e3b0c44298fc1c149afbf4c8996fb92427ae41e4649b934ca495991b7852b855"
    },
    {
      "file": "records_w32_round17_9489047_1.jsonl",
      "sha256": "432d955ef83d59a75e14f82ed46317ef0561d63059fc071504f95263166aab5d"
    },
    {
      "file": "records_w32_round6_9451662_1.jsonl",
      "sha256": "e3b0c44298fc1c149afbf4c8996fb92427ae41e4649b934ca495991b7852b855"
    },
    {
      "file": "records_w32_round6_9451662_10.jsonl",
      "sha256": "e3b0c44298fc1c149afbf4c8996fb92427ae41e4649b934ca495991b7852b855"
    },
    {
      "file": "records_w32_round6_9451662_11.jsonl",
      "sha256": "e3b0c44298fc1c149afbf4c8996fb92427ae41e4649b934ca495991b7852b855"
    },
    {
      "file": "records_w32_round6_9451662_12.jsonl",
      "sha256": "e3b0c44298fc1c149afbf4c8996fb92427ae41e4649b934ca495991b7852b855"
    },
    {
      "file": "records_w32_round6_9451662_13.jsonl",
      "sha256": "e3b0c44298fc1c149afbf4c8996fb92427ae41e4649b934ca495991b7852b855"
    },
    {
      "file": "records_w32_round6_9451662_14.jsonl",
      "sha256": "e3b0c44298fc1c149afbf4c8996fb92427ae41e4649b934ca495991b7852b855"
    },
    {
      "file": "records_w32_round6_9451662_15.jsonl",
      "sha256": "e3b0c44298fc1c149afbf4c8996fb92427ae41e4649b934ca495991b7852b855"
    },
    {
      "file": "records_w32_round6_9451662_16.jsonl",
      "sha256": "e3b0c44298fc1c149afbf4c8996fb92427ae41e4649b934ca495991b7852b855"
    },
    {
      "file": "records_w32_round6_9451662_17.jsonl",
      "sha256": "e3b0c44298fc1c149afbf4c8996fb92427ae41e4649b934ca495991b7852b855"
    },
    {
      "file": "records_w32_round6_9451662_18.jsonl",
      "sha256": "e3b0c44298fc1c149afbf4c8996fb92427ae41e4649b934ca495991b7852b855"
    },
    {
      "file": "records_w32_round6_9451662_19.jsonl",
      "sha256": "e3b0c44298fc1c149afbf4c8996fb92427ae41e4649b934ca495991b7852b855"
    },
    {
      "file": "records_w32_round6_9451662_2.jsonl",
      "sha256": "e3b0c44298fc1c149afbf4c8996fb92427ae41e4649b934ca495991b7852b855"
    },
    {
      "file": "records_w32_round6_9451662_20.jsonl",
      "sha256": "e3b0c44298fc1c149afbf4c8996fb92427ae41e4649b934ca495991b7852b855"
    },
    {
      "file": "records_w32_round6_9451662_21.jsonl",
      "sha256": "e3b0c44298fc1c149afbf4c8996fb92427ae41e4649b934ca495991b7852b855"
    },
    {
      "file": "records_w32_round6_9451662_22.jsonl",
      "sha256": "e3b0c44298fc1c149afbf4c8996fb92427ae41e4649b934ca495991b7852b855"
    },
    {
      "file": "records_w32_round6_9451662_23.jsonl",
      "sha256": "e3b0c44298fc1c149afbf4c8996fb92427ae41e4649b934ca495991b7852b855"
    },
    {
      "file": "records_w32_round6_9451662_24.jsonl",
      "sha256": "e3b0c44298fc1c149afbf4c8996fb92427ae41e4649b934ca495991b7852b855"
    },
    {
      "file": "records_w32_round6_9451662_25.jsonl",
      "sha256": "e3b0c44298fc1c149afbf4c8996fb92427ae41e4649b934ca495991b7852b855"
    },
    {
      "file": "records_w32_round6_9451662_26.jsonl",
      "sha256": "e3b0c44298fc1c149afbf4c8996fb92427ae41e4649b934ca495991b7852b855"
    },
    {
      "file": "records_w32_round6_9451662_27.jsonl",
      "sha256": "e3b0c44298fc1c149afbf4c8996fb92427ae41e4649b934ca495991b7852b855"
    },
    {
      "file": "records_w32_round6_9451662_28.jsonl",
      "sha256": "e3b0c44298fc1c149afbf4c8996fb92427ae41e4649b934ca495991b7852b855"
    },
    {
      "file": "records_w32_round6_9451662_29.jsonl",
      "sha256": "e3b0c44298fc1c149afbf4c8996fb92427ae41e4649b934ca495991b7852b855"
    },
    {
      "file": "records_w32_round6_9451662_3.jsonl",
      "sha256": "e3b0c44298fc1c149afbf4c8996fb92427ae41e4649b934ca495991b7852b855"
    },
    {
      "file": "records_w32_round6_9451662_30.jsonl",
      "sha256": "e3b0c44298fc1c149afbf4c8996fb92427ae41e4649b934ca495991b7852b855"
    },
    {
      "file": "records_w32_round6_9451662_4.jsonl",
      "sha256": "e3b0c44298fc1c149afbf4c8996fb92427ae41e4649b934ca495991b7852b855"
    },
    {
      "file": "records_w32_round6_9451662_5.jsonl",
      "sha256": "e3b0c44298fc1c149afbf4c8996fb92427ae41e4649b934ca495991b7852b855"
    },
    {
      "file": "records_w32_round6_9451662_6.jsonl",
      "sha256": "e3b0c44298fc1c149afbf4c8996fb92427ae41e4649b934ca495991b7852b855"
    },
    {
      "file": "records_w32_round6_9451662_7.jsonl",
      "sha256": "e3b0c44298fc1c149afbf4c8996fb92427ae41e4649b934ca495991b7852b855"
    },
    {
      "file": "records_w32_round6_9451662_8.jsonl",
      "sha256": "e3b0c44298fc1c149afbf4c8996fb92427ae41e4649b934ca495991b7852b855"
    },
    {
      "file": "records_w32_round6_9451662_9.jsonl",
      "sha256": "e3b0c44298fc1c149afbf4c8996fb92427ae41e4649b934ca495991b7852b855"
    },
    {
      "file": "records_w32_round7_9479456_1.jsonl",
      "sha256": "33e32bdcf54e257ebd20be815558f47d549612ff6877477c90230f084a2009e0"
    },
    {
      "file": "records_w32_round7_9479456_10.jsonl",
      "sha256": "37313452ce98590484bda5770a41c370890976042750e109a235bc6bce26e025"
    },
    {
      "file": "records_w32_round7_9479456_11.jsonl",
      "sha256": "41c36de69727e5ad93d15652dd54050e4cb19b2cf17435f319b820569932563e"
    },
    {
      "file": "records_w32_round7_9479456_12.jsonl",
      "sha256": "f7a1f8ad7c38df814635fac30b55709abf993e7a60bb0ba776dd9d0d640933bc"
    },
    {
      "file": "records_w32_round7_9479456_13.jsonl",
      "sha256": "ca51b6db37f9f011ff258651b66283abe6e2b9b3aa401ff44d4d634cf92f5f42"
    },
    {
      "file": "records_w32_round7_9479456_14.jsonl",
      "sha256": "bf8fba26f2cc2e9e82ff9bf0333a01b8e6884b7e2e4222c816c5ceaf4afbc2d4"
    },
    {
      "file": "records_w32_round7_9479456_15.jsonl",
      "sha256": "b06e40e382199bc1ebc23e9f3ada451541c891d90a2a9afbfd9805c134e74590"
    },
    {
      "file": "records_w32_round7_9479456_16.jsonl",
      "sha256": "4a42a113a5d2aabca234f1288a3f2671a8dace091a23f9b14adb6ed0a73cd988"
    },
    {
      "file": "records_w32_round7_9479456_17.jsonl",
      "sha256": "dd9917dc91b1abaa735b29c53f76e941b2105861e19a1bc7820a40def178e97f"
    },
    {
      "file": "records_w32_round7_9479456_18.jsonl",
      "sha256": "d4c82d187347e40ba68dee7b3d91e82db4b0ec98f8b6efabbb8ce274329fab7f"
    },
    {
      "file": "records_w32_round7_9479456_19.jsonl",
      "sha256": "1e9f604e658dc0ec9bf72255fe0bd22442d0d29c5a7c8d49e4f45feace43edff"
    },
    {
      "file": "records_w32_round7_9479456_2.jsonl",
      "sha256": "ae0eb02e9a702f6b72c1fe628b494ccca375489c2066bc9e99fb987914f94f0f"
    },
    {
      "file": "records_w32_round7_9479456_20.jsonl",
      "sha256": "3ebace13f8201da0c390a0a75f54b789c49aa3d0fca107f1bb4b694ecaf9964c"
    },
    {
      "file": "records_w32_round7_9479456_21.jsonl",
      "sha256": "4a5d4dbf6abb4d84a43a44fe4b975406d33d6c67cfc2cffae06a930a781848fd"
    },
    {
      "file": "records_w32_round7_9479456_22.jsonl",
      "sha256": "284e59725f13d2a2bdb5c82dbe5f8f9017a042969cb1019a8504399eebaf4313"
    },
    {
      "file": "records_w32_round7_9479456_23.jsonl",
      "sha256": "cc417f9d01068d084147f98658b539f5a637deacd618417393ed2ec83cded718"
    },
    {
      "file": "records_w32_round7_9479456_24.jsonl",
      "sha256": "8f4b3bcbbdf42deaa4da4a06716b3af69a679a83c24fd9b58792a924daea8542"
    },
    {
      "file": "records_w32_round7_9479456_25.jsonl",
      "sha256": "d855f3e2aca12c8898a3945d08cd84dfc62ac3d85d092d9fc54c38fe120fb4be"
    },
    {
      "file": "records_w32_round7_9479456_26.jsonl",
      "sha256": "9d53792c968eedda51a479bca4dfeaa6a008230a46c70bb5917d0be6216e64d8"
    },
    {
      "file": "records_w32_round7_9479456_27.jsonl",
      "sha256": "6750a0c26bd9bb866306be6c9359f8b9e64c8aa76d3c642883552786b32080c2"
    },
    {
      "file": "records_w32_round7_9479456_28.jsonl",
      "sha256": "e5e66cd4c11bc2149d99acde3b09fdffc43b978dcfffaffdbdec6227ccab03fd"
    },
    {
      "file": "records_w32_round7_9479456_29.jsonl",
      "sha256": "e2883039f12f1f3d4c880108200daebb84f7eb10cc98adad6be625a5afdc9cd5"
    },
    {
      "file": "records_w32_round7_9479456_3.jsonl",
      "sha256": "5f4bbe086e04920a08309f418d5b9412028eee30038e4e9e246e63eb3d19c0f0"
    },
    {
      "file": "records_w32_round7_9479456_30.jsonl",
      "sha256": "96bc232135dcf9e50898759db3a1d149cbb9df5eba857006c83d98342e5a1e6e"
    },
    {
      "file": "records_w32_round7_9479456_4.jsonl",
      "sha256": "4bda0fc743376fd56aa131fdca180303e3d37220ecbc1b70392998a2388ba103"
    },
    {
      "file": "records_w32_round7_9479456_5.jsonl",
      "sha256": "6aabd4a1cf8a25fb3733a8a1f5e3ebf0f4fe78deff107c18a4a0eaece69f3f94"
    },
    {
      "file": "records_w32_round7_9479456_6.jsonl",
      "sha256": "c436cc4883f4be966a6c5b41901be9345e2d3ee51a316ce9456c6ec8d6983994"
    },
    {
      "file": "records_w32_round7_9479456_7.jsonl",
      "sha256": "4005722d0bd2d3522ea3efd9c6127f990927d29d5aafc3ca51acc117712f36b8"
    },
    {
      "file": "records_w32_round7_9479456_8.jsonl",
      "sha256": "c7aa240bc67780fd80283a71d37b19f90e00ccb79542e26fcff0a5437f1ea5c2"
    },
    {
      "file": "records_w32_round7_9479456_9.jsonl",
      "sha256": "18b4ef2a89c4c25e5c5b50827c09348b40e1b426dce917ba78310133ab024842"
    },
    {
      "file": "records_w32_round8_9480173_1.jsonl",
      "sha256": "166b77b71b8224f6c06f86bff368b2af997cf68073476769214f9e335f97f217"
    },
    {
      "file": "records_w32_round8_9480173_10.jsonl",
      "sha256": "7d65462bb52724e79ce3ec98a410a7caad23585c7c22001fdf5635396f527b8c"
    },
    {
      "file": "records_w32_round8_9480173_11.jsonl",
      "sha256": "2f8d4b779de04beb6f711bcc637a08e5fd2ec2b494206ba1c7e1e1c347cd7a12"
    },
    {
      "file": "records_w32_round8_9480173_12.jsonl",
      "sha256": "8cfce11dbb43ed2ce559a3f5d71043a45c3d70e720a2fbbff20d0446c3bb72b6"
    },
    {
      "file": "records_w32_round8_9480173_13.jsonl",
      "sha256": "a3ebfd817b12065d79bf8c4285fc4f45b5de5fe022e759efb9f1f0be6e5c14ba"
    },
    {
      "file": "records_w32_round8_9480173_14.jsonl",
      "sha256": "db15c78e8815063f0206c19586a55f6f6c16772f0f4a3652619860ad360a3b06"
    },
    {
      "file": "records_w32_round8_9480173_15.jsonl",
      "sha256": "213ce02c1dc91af95d93e24e6945e8e7400a38586610ac672c0d4aecaf289f74"
    },
    {
      "file": "records_w32_round8_9480173_16.jsonl",
      "sha256": "8e61863a077490ce140e421a041c65e68ee15f6e3cd153d475cfaeb4d55c5e24"
    },
    {
      "file": "records_w32_round8_9480173_17.jsonl",
      "sha256": "682cfa51d723b6bbd535fd570bb946fee7421697e0195f83eba94afa395599ef"
    },
    {
      "file": "records_w32_round8_9480173_18.jsonl",
      "sha256": "040b4027c44c896c65dee9687ef7b5891b9c1d60fe5b98cc3a1bf293f23355c1"
    },
    {
      "file": "records_w32_round8_9480173_19.jsonl",
      "sha256": "232c678acc6c7e2dd81ef122d1a91a23feee72df7f19de754f02a43b213d1701"
    },
    {
      "file": "records_w32_round8_9480173_2.jsonl",
      "sha256": "fbb019fa694147d54bd51d28ffe4e40044cb93a63de0d4ac0ce484b618de7e49"
    },
    {
      "file": "records_w32_round8_9480173_20.jsonl",
      "sha256": "d7a6efd00de8fc2a04fca837cfe9df1c26dacbe5e530b51137bac67d45a61d64"
    },
    {
      "file": "records_w32_round8_9480173_21.jsonl",
      "sha256": "0cae10b58b201a064e0edb95c34665803abef868ae6aa960a995914ea662b429"
    },
    {
      "file": "records_w32_round8_9480173_22.jsonl",
      "sha256": "87b8d78dbbec46c2861f18271b2ec0c3ffa36fd5bd3081501eb762414568fa30"
    },
    {
      "file": "records_w32_round8_9480173_23.jsonl",
      "sha256": "e8825833855251c9fbba1417161f8aca0855c1ad91eccacac4916c541dbd1317"
    },
    {
      "file": "records_w32_round8_9480173_24.jsonl",
      "sha256": "af09e9ecbcb115e39132bbd49713e20bd45dbea9742ff6e580bd1f2159549102"
    },
    {
      "file": "records_w32_round8_9480173_25.jsonl",
      "sha256": "119c2240646990c2f148ada5a1de85c65a35804638d67ba44e7a0aa0a411f771"
    },
    {
      "file": "records_w32_round8_9480173_26.jsonl",
      "sha256": "5108283928162c3d232d033fbfe694f593904cb145b70e7a1145e923c7f32cd4"
    },
    {
      "file": "records_w32_round8_9480173_27.jsonl",
      "sha256": "aa3fcf8d18d8c291b10ba1282aae90f60bcc35af5a40a5a167fe0ebafdb21b8e"
    },
    {
      "file": "records_w32_round8_9480173_28.jsonl",
      "sha256": "c002e12d49adbdb796334f042c30b391dff239747e4c11503548dfe19dce146f"
    },
    {
      "file": "records_w32_round8_9480173_29.jsonl",
      "sha256": "573cb3028308d197dd2a2ee02f4dfbeb814cf49aaa5358704f8e15d9868a7a9c"
    },
    {
      "file": "records_w32_round8_9480173_3.jsonl",
      "sha256": "8202caa3bf75fbdcf671374e5fcff819f51680678764fb1c280954f2b2f587c3"
    },
    {
      "file": "records_w32_round8_9480173_30.jsonl",
      "sha256": "f8ec2e697927331076d383ebc69ba1813745cceb082d068c6da0b2e8b1a0a3e0"
    },
    {
      "file": "records_w32_round8_9480173_4.jsonl",
      "sha256": "fde2bdbd3f1813afe7e1ede84168bff28117b989128356bd3d8dd16ac2e0d744"
    },
    {
      "file": "records_w32_round8_9480173_5.jsonl",
      "sha256": "9f4ff2fc5b852314aeb42dc6f03502fb3337762bb8b2f3bb44b8035fc13b57b6"
    },
    {
      "file": "records_w32_round8_9480173_6.jsonl",
      "sha256": "0cbd06add0688168247182ad084829b47905606c90c93c14948d50edbade9c11"
    },
    {
      "file": "records_w32_round8_9480173_7.jsonl",
      "sha256": "d1c6c921bb99879e9ba091a1407af686602dbc9c71d9e0d1d43f6c37c9b78029"
    },
    {
      "file": "records_w32_round8_9480173_8.jsonl",
      "sha256": "8ed64204f4b43c4f7a21bb46af9198be964a7450bcc6ef76fdea37bfffc2a744"
    },
    {
      "file": "records_w32_round8_9480173_9.jsonl",
      "sha256": "b63bf9c499b33b77229ed7e0ee22c3a0562ed5214e50ee52514f4514a9b1e350"
    },
    {
      "file": "records_w32_round9_9480793_1.jsonl",
      "sha256": "4f94f864b855961b2a2d34ec2ad4febdce392b26dc202dc754e2b8fac9e99a91"
    },
    {
      "file": "records_w32_round9_9480793_10.jsonl",
      "sha256": "025acf7ede12df9ec272416316078f4d0ac78f4145594a3faca47537ca071021"
    },
    {
      "file": "records_w32_round9_9480793_11.jsonl",
      "sha256": "1466331d73fa94db7a96cced3a1da81588f1730df957afc58a7d266dc9bee7da"
    },
    {
      "file": "records_w32_round9_9480793_12.jsonl",
      "sha256": "c002e150290d384727f424cf56363c4a32ace395673c3e401c4d05f249f2a64b"
    },
    {
      "file": "records_w32_round9_9480793_13.jsonl",
      "sha256": "0ce325a43e8e4f726899a91c88266dbc6adfb61226785e52423d7c270b478f4b"
    },
    {
      "file": "records_w32_round9_9480793_14.jsonl",
      "sha256": "cf36c298bc7e62490e07a8c30413a265225251fb4e2ba06f3df0e49a7e35a235"
    },
    {
      "file": "records_w32_round9_9480793_15.jsonl",
      "sha256": "c2434819aa73bc35c9f48ad4ba4865905a38703cc23e11c57c86191c38554c22"
    },
    {
      "file": "records_w32_round9_9480793_16.jsonl",
      "sha256": "4e49b0f21aba54bfd3a48546c1dfb8265da21b6442d99c4532340ce761a8823f"
    },
    {
      "file": "records_w32_round9_9480793_17.jsonl",
      "sha256": "8838539fe20ce68ed2dfc4109e74e0b44935b0d8fa964ae0bb27f9d996168efb"
    },
    {
      "file": "records_w32_round9_9480793_18.jsonl",
      "sha256": "e08e7b3674ea089475fda99419c8d369a939e26fe78fa76ed25ed5dc2d461d8c"
    },
    {
      "file": "records_w32_round9_9480793_19.jsonl",
      "sha256": "78d4b4afe1fed2b06b79c72e33647c1fc76ef2259fe870078dc3aeacb5a2325a"
    },
    {
      "file": "records_w32_round9_9480793_2.jsonl",
      "sha256": "8f310f64f4082aca55dee6cbc65b4bf1174649e743aa6000f7fbecc7da00f7a8"
    },
    {
      "file": "records_w32_round9_9480793_20.jsonl",
      "sha256": "2f30e39b21be6cbdbbea9f3327ed0c2a1bfb0515051aa0a928070a68f28b3675"
    },
    {
      "file": "records_w32_round9_9480793_21.jsonl",
      "sha256": "5be202f5d6002a9248a87c694759dbe073d38f987da962d1124dad5298004a1f"
    },
    {
      "file": "records_w32_round9_9480793_22.jsonl",
      "sha256": "95c63a5c5dbf0b49624e876f65a95f1f69d75546e61679fc84f8be4987dba330"
    },
    {
      "file": "records_w32_round9_9480793_23.jsonl",
      "sha256": "af879f33e3dbffaba0970801691f126c24cb4569af579822b1b014929f8b4ef7"
    },
    {
      "file": "records_w32_round9_9480793_24.jsonl",
      "sha256": "85b64a0ddb07d14dadb43f02294f0de5892cb7f476896d6341bf30f1343cc287"
    },
    {
      "file": "records_w32_round9_9480793_25.jsonl",
      "sha256": "e8fc11d6ce8981ab91d68c9fa269ea174c2d4919d5670a2506000c3337500845"
    },
    {
      "file": "records_w32_round9_9480793_26.jsonl",
      "sha256": "ef39300e7b3727eaeba0be7c2b8b1537c83611ace87a4f33c09d29610966c07e"
    },
    {
      "file": "records_w32_round9_9480793_27.jsonl",
      "sha256": "17219f1ac9f61ce3a0127d8d1b09faf1110472b9fdd9f3636d2604c2d32765d5"
    },
    {
      "file": "records_w32_round9_9480793_28.jsonl",
      "sha256": "dc0c7490adec34daeebc991140671cf992037915bd2d12bdaf5dda2760adede6"
    },
    {
      "file": "records_w32_round9_9480793_29.jsonl",
      "sha256": "6e61ef09afc985f21dd90daae9d99aaae7ceebe74f354d59252d09548b5a69dd"
    },
    {
      "file": "records_w32_round9_9480793_3.jsonl",
      "sha256": "ec89ab2559ebf94b26bc290ed5fff2e289527086d4fce96eb32e18cfe1309c06"
    },
    {
      "file": "records_w32_round9_9480793_30.jsonl",
      "sha256": "479af67e1b82061bf156c1a0880aeaa0b5cc26eff471555ef444e269e175b721"
    },
    {
      "file": "records_w32_round9_9480793_4.jsonl",
      "sha256": "6bca78352a5bf8245faece245b54487f0cd2af5a95148e595353a1baf55522a8"
    },
    {
      "file": "records_w32_round9_9480793_5.jsonl",
      "sha256": "73625217f4ac41beb3ef7f6e9b3125949ff7cda0042b7acd342c0f5683249cb1"
    },
    {
      "file": "records_w32_round9_9480793_6.jsonl",
      "sha256": "4c1c8e09b167aa6abf4f98dddd93503a5b63505dc0e28cf3c32fedb4c02ac2fa"
    },
    {
      "file": "records_w32_round9_9480793_7.jsonl",
      "sha256": "c738d8dcace0021d0e072e09f43b9e10aac987f5e090c055fa338cafa4165488"
    },
    {
      "file": "records_w32_round9_9480793_8.jsonl",
      "sha256": "c7d57b67e3c66ffb9270e92ff4cfa70b51482732057a09f9a1527363d7416de2"
    },
    {
      "file": "records_w32_round9_9480793_9.jsonl",
      "sha256": "6414d0eb55e16ccd530786157009315464f0f4db4aedb0585f505cad51003651"
    }
  ],
  "updated_at": 1795185958.799575,
  "sector_exchange_verified": true,
  "physical_witnesses": []
}


==> anc/j4__code_P127.json <==
{
  "J": 4,
  "L": 10,
  "P": 127,
  "n": 1270,
  "theta": [
    1,
    4,
    15
  ],
  "E_X": [
    [
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0
    ],
    [
      0,
      112,
      31,
      97,
      1,
      34,
      30,
      117,
      15,
      14
    ],
    [
      0,
      30,
      4,
      29,
      19,
      60,
      14,
      1,
      45,
      111
    ],
    [
      0,
      19,
      64,
      115,
      3,
      78,
      34,
      116,
      60,
      33
    ]
  ],
  "E_Z": [
    [
      0,
      19,
      65,
      0,
      117,
      65,
      19,
      117,
      45,
      45
    ],
    [
      0,
      0,
      5,
      115,
      19,
      19,
      15,
      5,
      15,
      115
    ],
    [
      0,
      102,
      4,
      101,
      101,
      34,
      34,
      102,
      0,
      4
    ],
    [
      0,
      46,
      31,
      31,
      46,
      60,
      16,
      16,
      60,
      0
    ]
  ],
  "M": [
    [
      [
        [
          0,
          3
        ],
        [
          1,
          6
        ],
        [
          2,
          5
        ],
        [
          4,
          7
        ],
        [
          8,
          9
        ]
      ],
      [
        [
          0,
          1
        ],
        [
          2,
          7
        ],
        [
          3,
          9
        ],
        [
          4,
          5
        ],
        [
          6,
          8
        ]
      ],
      [
        [
          0,
          8
        ],
        [
          1,
          7
        ],
        [
          2,
          9
        ],
        [
          3,
          4
        ],
        [
          5,
          6
        ]
      ],
      [
        [
          0,
          9
        ],
        [
          1,
          4
        ],
        [
          2,
          3
        ],
        [
          5,
          8
        ],
        [
          6,
          7
        ]
      ]
    ],
    [
      [
        [
          0,
          7
        ],
        [
          1,
          2
        ],
        [
          3,
          8
        ],
        [
          4,
          6
        ],
        [
          5,
          9
        ]
      ],
      [
        [
          0,
          8
        ],
        [
          1,
          7
        ],
        [
          2,
          9
        ],
        [
          3,
          4
        ],
        [
          5,
          6
        ]
      ],
      [
        [
          0,
          5
        ],
        [
          1,
          9
        ],
        [
          2,
          4
        ],
        [
          3,
          6
        ],
        [
          7,
          8
        ]
      ],
      [
        [
          0,
          2
        ],
        [
          1,
          3
        ],
        [
          4,
          8
        ],
        [
          5,
          7
        ],
        [
          6,
          9
        ]
      ]
    ],
    [
      [
        [
          0,
          8
        ],
        [
          1,
          7
        ],
        [
          2,
          9
        ],
        [
          3,
          4
        ],
        [
          5,
          6
        ]
      ],
      [
        [
          0,
          4
        ],
        [
          1,
          8
        ],
        [
          2,
          6
        ],
        [
          3,
          5
        ],
        [
          7,
          9
        ]
      ],
      [
        [
          0,
          2
        ],
        [
          1,
          3
        ],
        [
          4,
          8
        ],
        [
          5,
          7
        ],
        [
          6,
          9
        ]
      ],
      [
        [
          0,
          5
        ],
        [
          1,
          9
        ],
        [
          2,
          4
        ],
        [
          3,
          6
        ],
        [
          7,
          8
        ]
      ]
    ],
    [
      [
        [
          0,
          1
        ],
        [
          2,
          7
        ],
        [
          3,
          9
        ],
        [
          4,
          5
        ],
        [
          6,
          8
        ]
      ],
      [
        [
          0,
          3
        ],
        [
          1,
          6
        ],
        [
          2,
          5
        ],
        [
          4,
          7
        ],
        [
          8,
          9
        ]
      ],
      [
        [
          0,
          6
        ],
        [
          1,
          5
        ],
        [
          2,
          8
        ],
        [
          3,
          7
        ],
        [
          4,
          9
        ]
      ],
      [
        [
          0,
          8
        ],
        [
          1,
          7
        ],
        [
          2,
          9
        ],
        [
          3,
          4
        ],
        [
          5,
          6
        ]
      ]
    ]
  ],
  "basis_sha256": "0ad9e8392b637e71c0b6210301986bb614d19a888a2927c44d6709fde78c557b",
  "rule": "theta(P)=(1,4,15) mod P in the denominator-cleared integer basis of the recovered P37 template",
  "distance_search_used_in_generator": false
}


==> anc/j4__cofactor_P127.json <==
{
  "P": 127,
  "n": 1270,
  "k": 260,
  "distance_upper": 70,
  "witness": {
    "side": 0,
    "columns": [
      0,
      1,
      6,
      7,
      8
    ],
    "support": [
      3,
      6,
      35,
      36,
      41,
      50,
      54,
      55,
      59,
      69,
      70,
      81,
      85,
      95,
      118,
      123,
      132,
      136,
      151,
      158,
      163,
      166,
      181,
      193,
      203,
      211,
      222,
      226,
      768,
      771,
      778,
      782,
      786,
      798,
      802,
      816,
      823,
      828,
      846,
      858,
      869,
      879,
      895,
      898,
      905,
      908,
      923,
      925,
      943,
      954,
      957,
      969,
      984,
      995,
      1002,
      1014,
      1025,
      1040,
      1051,
      1052,
      1067,
      1074,
      1085,
      1101,
      1123,
      1124,
      1134,
      1137,
      1139,
      1142
    ]
  },
  "zero_syndrome_verified": true,
  "nontrivial_coset_verified": true
}


==> anc/j4__input_P127.json <==
{
  "schema": "cssdist.code.v1",
  "name": "explicit_J4_L10_P127",
  "n": 1270,
  "cyclic_period": 127,
  "hx": [
    [
      0,
      127,
      254,
      381,
      508,
      635,
      762,
      889,
      1016,
      1143
    ],
    [
      1,
      128,
      255,
      382,
      509,
      636,
      763,
      890,
      1017,
      1144
    ],
    [
      2,
      129,
      256,
      383,
      510,
      637,
      764,
      891,
      1018,
      1145
    ],
    [
      3,
      130,
      257,
      384,
      511,
      638,
      765,
      892,
      1019,
      1146
    ],
    [
      4,
      131,
      258,
      385,
      512,
      639,
      766,
      893,
      1020,
      1147
    ],
    [
      5,
      132,
      259,
      386,
      513,
      640,
      767,
      894,
      1021,
      1148
    ],
    [
      6,
      133,
      260,
      387,
      514,
      641,
      768,
      895,
      1022,
      1149
    ],
    [
      7,
      134,
      261,
      388,
      515,
      642,
      769,
      896,
      1023,
      1150
    ],
    [
      8,
      135,
      262,
      389,
      516,
      643,
      770,
      897,
      1024,
      1151
    ],
    [
      9,
      136,
      263,
      390,
      517,
      644,
      771,
      898,
      1025,
      1152
    ],
    [
      10,
      137,
      264,
      391,
      518,
      645,
      772,
      899,
      1026,
      1153
    ],
    [
      11,
      138,
      265,
      392,
      519,
      646,
      773,
      900,
      1027,
      1154
    ],
    [
      12,
      139,
      266,
      393,
      520,
      647,
      774,
      901,
      1028,
      1155
    ],
    [
      13,
      140,
      267,
      394,
      521,
      648,
      775,
      902,
      1029,
      1156
    ],
    [
      14,
      141,
      268,
      395,
      522,
      649,
      776,
      903,
      1030,
      1157
    ],
    [
      15,
      142,
      269,
      396,
      523,
      650,
      777,
      904,
      1031,
      1158
    ],
    [
      16,
      143,
      270,
      397,
      524,
      651,
      778,
      905,
      1032,
      1159
    ],
    [
      17,
      144,
      271,
      398,
      525,
      652,
      779,
      906,
      1033,
      1160
    ],
    [
      18,
      145,
      272,
      399,
      526,
      653,
      780,
      907,
      1034,
      1161
    ],
    [
      19,
      146,
      273,
      400,
      527,
      654,
      781,
      908,
      1035,
      1162
    ],
    [
      20,
      147,
      274,
      401,
      528,
      655,
      782,
      909,
      1036,
      1163
    ],
    [
      21,
      148,
      275,
      402,
      529,
      656,
      783,
      910,
      1037,
      1164
    ],
    [
      22,
      149,
      276,
      403,
      530,
      657,
      784,
      911,
      1038,
      1165
    ],
    [
      23,
      150,
      277,
      404,
      531,
      658,
      785,
      912,
      1039,
      1166
    ],
    [
      24,
      151,
      278,
      405,
      532,
      659,
      786,
      913,
      1040,
      1167
    ],
    [
      25,
      152,
      279,
      406,
      533,
      660,
      787,
      914,
      1041,
      1168
    ],
    [
      26,
      153,
      280,
      407,
      534,
      661,
      788,
      915,
      1042,
      1169
    ],
    [
      27,
      154,
      281,
      408,
      535,
      662,
      789,
      916,
      1043,
      1170
    ],
    [
      28,
      155,
      282,
      409,
      536,
      663,
      790,
      917,
      1044,
      1171
    ],
    [
      29,
      156,
      283,
      410,
      537,
      664,
      791,
      918,
      1045,
      1172
    ],
    [
      30,
      157,
      284,
      411,
      538,
      665,
      792,
      919,
      1046,
      1173
    ],
    [
      31,
      158,
      285,
      412,
      539,
      666,
      793,
      920,
      1047,
      1174
    ],
    [
      32,
      159,
      286,
      413,
      540,
      667,
      794,
      921,
      1048,
      1175
    ],
    [
      33,
      160,
      287,
      414,
      541,
      668,
      795,
      922,
      1049,
      1176
    ],
    [
      34,
      161,
      288,
      415,
      542,
      669,
      796,
      923,
      1050,
      1177
    ],
    [
      35,
      162,
      289,
      416,
      543,
      670,
      797,
      924,
      1051,
      1178
    ],
    [
      36,
      163,
      290,
      417,
      544,
      671,
      798,
      925,
      1052,
      1179
    ],
    [
      37,
      164,
      291,
      418,
      545,
      672,
      799,
      926,
      1053,
      1180
    ],
    [
      38,
      165,
      292,
      419,
      546,
      673,
      800,
      927,
      1054,
      1181
    ],
    [
      39,
      166,
      293,
      420,
      547,
      674,
      801,
      928,
      1055,
      1182
    ],
    [
      40,
      167,
      294,
      421,
      548,
      675,
      802,
      929,
      1056,
      1183
    ],
    [
      41,
      168,
      295,
      422,
      549,
      676,
      803,
      930,
      1057,
      1184
    ],
    [
      42,
      169,
      296,
      423,
      550,
      677,
      804,
      931,
      1058,
      1185
    ],
    [
      43,
      170,
      297,
      424,
      551,
      678,
      805,
      932,
      1059,
      1186
    ],
    [
      44,
      171,
      298,
      425,
      552,
      679,
      806,
      933,
      1060,
      1187
    ],
    [
      45,
      172,
      299,
      426,
      553,
      680,
      807,
      934,
      1061,
      1188
    ],
    [
      46,
      173,
      300,
      427,
      554,
      681,
      808,
      935,
      1062,
      1189
    ],
    [
      47,
      174,
      301,
      428,
      555,
      682,
      809,
      936,
      1063,
      1190
    ],
    [
      48,
      175,
      302,
      429,
      556,
      683,
      810,
      937,
      1064,
      1191
    ],
    [
      49,
      176,
      303,
      430,
      557,
      684,
      811,
      938,
      1065,
      1192
    ],
    [
      50,
      177,
      304,
      431,
      558,
      685,
      812,
      939,
      1066,
      1193
    ],
    [
      51,
      178,
      305,
      432,
      559,
      686,
      813,
      940,
      1067,
      1194
    ],
    [
      52,
      179,
      306,
      433,
      560,
      687,
      814,
      941,
      1068,
      1195
    ],
    [
      53,
      180,
      307,
      434,
      561,
      688,
      815,
      942,
      1069,
      1196
    ],
    [
      54,
      181,
      308,
      435,
      562,
      689,
      816,
      943,
      1070,
      1197
    ],
    [
      55,
      182,
      309,
      436,
      563,
      690,
      817,
      944,
      1071,
      1198
    ],
    [
      56,
      183,
      310,
      437,
      564,
      691,
      818,
      945,
      1072,
      1199
    ],
    [
      57,
      184,
      311,
      438,
      565,
      692,
      819,
      946,
      1073,
      1200
    ],
    [
      58,
      185,
      312,
      439,
      566,
      693,
      820,
      947,
      1074,
      1201
    ],
    [
      59,
      186,
      313,
      440,
      567,
      694,
      821,
      948,
      1075,
      1202
    ],
    [
      60,
      187,
      314,
      441,
      568,
      695,
      822,
      949,
      1076,
      1203
    ],
    [
      61,
      188,
      315,
      442,
      569,
      696,
      823,
      950,
      1077,
      1204
    ],
    [
      62,
      189,
      316,
      443,
      570,
      697,
      824,
      951,
      1078,
      1205
    ],
    [
      63,
      190,
      317,
      444,
      571,
      698,
      825,
      952,
      1079,
      1206
    ],
    [
      64,
      191,
      318,
      445,
      572,
      699,
      826,
      953,
      1080,
      1207
    ],
    [
      65,
      192,
      319,
      446,
      573,
      700,
      827,
      954,
      1081,
      1208
    ],
    [
      66,
      193,
      320,
      447,
      574,
      701,
      828,
      955,
      1082,
      1209
    ],
    [
      67,
      194,
      321,
      448,
      575,
      702,
      829,
      956,
      1083,
      1210
    ],
    [
      68,
      195,
      322,
      449,
      576,
      703,
      830,
      957,
      1084,
      1211
    ],
    [
      69,
      196,
      323,
      450,
      577,
      704,
      831,
      958,
      1085,
      1212
    ],
    [
      70,
      197,
      324,
      451,
      578,
      705,
      832,
      959,
      1086,
      1213
    ],
    [
      71,
      198,
      325,
      452,
      579,
      706,
      833,
      960,
      1087,
      1214
    ],
    [
      72,
      199,
      326,
      453,
      580,
      707,
      834,
      961,
      1088,
      1215
    ],
    [
      73,
      200,
      327,
      454,
      581,
      708,
      835,
      962,
      1089,
      1216
    ],
    [
      74,
      201,
      328,
      455,
      582,
      709,
      836,
      963,
      1090,
      1217
    ],
    [
      75,
      202,
      329,
      456,
      583,
      710,
      837,
      964,
      1091,
      1218
    ],
    [
      76,
      203,
      330,
      457,
      584,
      711,
      838,
      965,
      1092,
      1219
    ],
    [
      77,
      204,
      331,
      458,
      585,
      712,
      839,
      966,
      1093,
      1220
    ],
    [
      78,
      205,
      332,
      459,
      586,
      713,
      840,
      967,
      1094,
      1221
    ],
    [
      79,
      206,
      333,
      460,
      587,
      714,
      841,
      968,
      1095,
      1222
    ],
    [
      80,
      207,
      334,
      461,
      588,
      715,
      842,
      969,
      1096,
      1223
    ],
    [
      81,
      208,
      335,
      462,
      589,
      716,
      843,
      970,
      1097,
      1224
    ],
    [
      82,
      209,
      336,
      463,
      590,
      717,
      844,
      971,
      1098,
      1225
    ],
    [
      83,
      210,
      337,
      464,
      591,
      718,
      845,
      972,
      1099,
      1226
    ],
    [
      84,
      211,
      338,
      465,
      592,
      719,
      846,
      973,
      1100,
      1227
    ],
    [
      85,
      212,
      339,
      466,
      593,
      720,
      847,
      974,
      1101,
      1228
    ],
    [
      86,
      213,
      340,
      467,
      594,
      721,
      848,
      975,
      1102,
      1229
    ],
    [
      87,
      214,
      341,
      468,
      595,
      722,
      849,
      976,
      1103,
      1230
    ],
    [
      88,
      215,
      342,
      469,
      596,
      723,
      850,
      977,
      1104,
      1231
    ],
    [
      89,
      216,
      343,
      470,
      597,
      724,
      851,
      978,
      1105,
      1232
    ],
    [
      90,
      217,
      344,
      471,
      598,
      725,
      852,
      979,
      1106,
      1233
    ],
    [
      91,
      218,
      345,
      472,
      599,
      726,
      853,
      980,
      1107,
      1234
    ],
    [
      92,
      219,
      346,
      473,
      600,
      727,
      854,
      981,
      1108,
      1235
    ],
    [
      93,
      220,
      347,
      474,
      601,
      728,
      855,
      982,
      1109,
      1236
    ],
    [
      94,
      221,
      348,
      475,
      602,
      729,
      856,
      983,
      1110,
      1237
    ],
    [
      95,
      222,
      349,
      476,
      603,
      730,
      857,
      984,
      1111,
      1238
    ],
    [
      96,
      223,
      350,
      477,
      604,
      731,
      858,
      985,
      1112,
      1239
    ],
    [
      97,
      224,
      351,
      478,
      605,
      732,
      859,
      986,
      1113,
      1240
    ],
    [
      98,
      225,
      352,
      479,
      606,
      733,
      860,
      987,
      1114,
      1241
    ],
    [
      99,
      226,
      353,
      480,
      607,
      734,
      861,
      988,
      1115,
      1242
    ],
    [
      100,
      227,
      354,
      481,
      608,
      735,
      862,
      989,
      1116,
      1243
    ],
    [
      101,
      228,
      355,
      482,
      609,
      736,
      863,
      990,
      1117,
      1244
    ],
    [
      102,
      229,
      356,
      483,
      610,
      737,
      864,
      991,
      1118,
      1245
    ],
    [
      103,
      230,
      357,
      484,
      611,
      738,
      865,
      992,
      1119,
      1246
    ],
    [
      104,
      231,
      358,
      485,
      612,
      739,
      866,
      993,
      1120,
      1247
    ],
    [
      105,
      232,
      359,
      486,
      613,
      740,
      867,
      994,
      1121,
      1248
    ],
    [
      106,
      233,
      360,
      487,
      614,
      741,
      868,
      995,
      1122,
      1249
    ],
    [
      107,
      234,
      361,
      488,
      615,
      742,
      869,
      996,
      1123,
      1250
    ],
    [
      108,
      235,
      362,
      489,
      616,
      743,
      870,
      997,
      1124,
      1251
    ],
    [
      109,
      236,
      363,
      490,
      617,
      744,
      871,
      998,
      1125,
      1252
    ],
    [
      110,
      237,
      364,
      491,
      618,
      745,
      872,
      999,
      1126,
      1253
    ],
    [
      111,
      238,
      365,
      492,
      619,
      746,
      873,
      1000,
      1127,
      1254
    ],
    [
      112,
      239,
      366,
      493,
      620,
      747,
      874,
      1001,
      1128,
      1255
    ],
    [
      113,
      240,
      367,
      494,
      621,
      748,
      875,
      1002,
      1129,
      1256
    ],
    [
      114,
      241,
      368,
      495,
      622,
      749,
      876,
      1003,
      1130,
      1257
    ],
    [
      115,
      242,
      369,
      496,
      623,
      750,
      877,
      1004,
      1131,
      1258
    ],
    [
      116,
      243,
      370,
      497,
      624,
      751,
      878,
      1005,
      1132,
      1259
    ],
    [
      117,
      244,
      371,
      498,
      625,
      752,
      879,
      1006,
      1133,
      1260
    ],
    [
      118,
      245,
      372,
      499,
      626,
      753,
      880,
      1007,
      1134,
      1261
    ],
    [
      119,
      246,
      373,
      500,
      627,
      754,
      881,
      1008,
      1135,
      1262
    ],
    [
      120,
      247,
      374,
      501,
      628,
      755,
      882,
      1009,
      1136,
      1263
    ],
    [
      121,
      248,
      375,
      502,
      629,
      756,
      883,
      1010,
      1137,
      1264
    ],
    [
      122,
      249,
      376,
      503,
      630,
      757,
      884,
      1011,
      1138,
      1265
    ],
    [
      123,
      250,
      377,
      504,
      631,
      758,
      885,
      1012,
      1139,
      1266
    ],
    [
      124,
      251,
      378,
      505,
      632,
      759,
      886,
      1013,
      1140,
      1267
    ],
    [
      125,
      252,
      379,
      506,
      633,
      760,
      887,
      1014,
      1141,
      1268
    ],
    [
      126,
      253,
      380,
      507,
      634,
      761,
      888,
      1015,
      1142,
      1269
    ],
    [
      0,
      142,
      350,
      411,
      634,
      728,
      859,
      899,
      1128,
      1256
    ],
    [
      1,
      143,
      351,
      412,
      508,
      729,
      860,
      900,
      1129,
      1257
    ],
    [
      2,
      144,
      352,
      413,
      509,
      730,
      861,
      901,
      1130,
      1258
    ],
    [
      3,
      145,
      353,
      414,
      510,
      731,
      862,
      902,
      1131,
      1259
    ],
    [
      4,
      146,
      354,
      415,
      511,
      732,
      863,
      903,
      1132,
      1260
    ],
    [
      5,
      147,
      355,
      416,
      512,
      733,
      864,
      904,
      1133,
      1261
    ],
    [
      6,
      148,
      356,
      417,
      513,
      734,
      865,
      905,
      1134,
      1262
    ],
    [
      7,
      149,
      357,
      418,
      514,
      735,
      866,
      906,
      1135,
      1263
    ],
    [
      8,
      150,
      358,
      419,
      515,
      736,
      867,
      907,
      1136,
      1264
    ],
    [
      9,
      151,
      359,
      420,
      516,
      737,
      868,
      908,
      1137,
      1265
    ],
    [
      10,
      152,
      360,
      421,
      517,
      738,
      869,
      909,
      1138,
      1266
    ],
    [
      11,
      153,
      361,
      422,
      518,
      739,
      870,
      910,
      1139,
      1267
    ],
    [
      12,
      154,
      362,
      423,
      519,
      740,
      871,
      911,
      1140,
      1268
    ],
    [
      13,
      155,
      363,
      424,
      520,
      741,
      872,
      912,
      1141,
      1269
    ],
    [
      14,
      156,
      364,
      425,
      521,
      742,
      873,
      913,
      1142,
      1143
    ],
    [
      15,
      157,
      365,
      426,
      522,
      743,
      874,
      914,
      1016,
      1144
    ],
    [
      16,
      158,
      366,
      427,
      523,
      744,
      875,
      915,
      1017,
      1145
    ],
    [
      17,
      159,
      367,
      428,
      524,
      745,
      876,
      916,
      1018,
      1146
    ],
    [
      18,
      160,
      368,
      429,
      525,
      746,
      877,
      917,
      1019,
      1147
    ],
    [
      19,
      161,
      369,
      430,
      526,
      747,
      878,
      918,
      1020,
      1148
    ],
    [
      20,
      162,
      370,
      431,
      527,
      748,
      879,
      919,
      1021,
      1149
    ],
    [
      21,
      163,
      371,
      432,
      528,
      749,
      880,
      920,
      1022,
      1150
    ],
    [
      22,
      164,
      372,
      433,
      529,
      750,
      881,
      921,
      1023,
      1151
    ],
    [
      23,
      165,
      373,
      434,
      530,
      751,
      882,
      922,
      1024,
      1152
    ],
    [
      24,
      166,
      374,
      435,
      531,
      752,
      883,
      923,
      1025,
      1153
    ],
    [
      25,
      167,
      375,
      436,
      532,
      753,
      884,
      924,
      1026,
      1154
    ],
    [
      26,
      168,
      376,
      437,
      533,
      754,
      885,
      925,
      1027,
      1155
    ],
    [
      27,
      169,
      377,
      438,
      534,
      755,
      886,
      926,
      1028,
      1156
    ],
    [
      28,
      170,
      378,
      439,
      535,
      756,
      887,
      927,
      1029,
      1157
    ],
    [
      29,
      171,
      379,
      440,
      536,
      757,
      888,
      928,
      1030,
      1158
    ],
    [
      30,
      172,
      380,
      441,
      537,
      758,
      762,
      929,
      1031,
      1159
    ],
    [
      31,
      173,
      254,
      442,
      538,
      759,
      763,
      930,
      1032,
      1160
    ],
    [
      32,
      174,
      255,
      443,
      539,
      760,
      764,
      931,
      1033,
      1161
    ],
    [
      33,
      175,
      256,
      444,
      540,
      761,
      765,
      932,
      1034,
      1162
    ],
    [
      34,
      176,
      257,
      445,
      541,
      635,
      766,
      933,
      1035,
      1163
    ],
    [
      35,
      177,
      258,
      446,
      542,
      636,
      767,
      934,
      1036,
      1164
    ],
    [
      36,
      178,
      259,
      447,
      543,
      637,
      768,
      935,
      1037,
      1165
    ],
    [
      37,
      179,
      260,
      448,
      544,
      638,
      769,
      936,
      1038,
      1166
    ],
    [
      38,
      180,
      261,
      449,
      545,
      639,
      770,
      937,
      1039,
      1167
    ],
    [
      39,
      181,
      262,
      450,
      546,
      640,
      771,
      938,
      1040,
      1168
    ],
    [
      40,
      182,
      263,
      451,
      547,
      641,
      772,
      939,
      1041,
      1169
    ],
    [
      41,
      183,
      264,
      452,
      548,
      642,
      773,
      940,
      1042,
      1170
    ],
    [
      42,
      184,
      265,
      453,
      549,
      643,
      774,
      941,
      1043,
      1171
    ],
    [
      43,
      185,
      266,
      454,
      550,
      644,
      775,
      942,
      1044,
      1172
    ],
    [
      44,
      186,
      267,
      455,
      551,
      645,
      776,
      943,
      1045,
      1173
    ],
    [
      45,
      187,
      268,
      456,
      552,
      646,
      777,
      944,
      1046,
      1174
    ],
    [
      46,
      188,
      269,
      457,
      553,
      647,
      778,
      945,
      1047,
      1175
    ],
    [
      47,
      189,
      270,
      458,
      554,
      648,
      779,
      946,
      1048,
      1176
    ],
    [
      48,
      190,
      271,
      459,
      555,
      649,
      780,
      947,
      1049,
      1177
    ],
    [
      49,
      191,
      272,
      460,
      556,
      650,
      781,
      948,
      1050,
      1178
    ],
    [
      50,
      192,
      273,
      461,
      557,
      651,
      782,
      949,
      1051,
      1179
    ],
    [
      51,
      193,
      274,
      462,
      558,
      652,
      783,
      950,
      1052,
      1180
    ],
    [
      52,
      194,
      275,
      463,
      559,
      653,
      784,
      951,
      1053,
      1181
    ],
    [
      53,
      195,
      276,
      464,
      560,
      654,
      785,
      952,
      1054,
      1182
    ],
    [
      54,
      196,
      277,
      465,
      561,
      655,
      786,
      953,
      1055,
      1183
    ],
    [
      55,
      197,
      278,
      466,
      562,
      656,
      787,
      954,
      1056,
      1184
    ],
    [
      56,
      198,
      279,
      467,
      563,
      657,
      788,
      955,
      1057,
      1185
    ],
    [
      57,
      199,
      280,
      468,
      564,
      658,
      789,
      956,
      1058,
      1186
    ],
    [
      58,
      200,
      281,
      469,
      565,
      659,
      790,
      957,
      1059,
      1187
    ],
    [
      59,
      201,
      282,
      470,
      566,
      660,
      791,
      958,
      1060,
      1188
    ],
    [
      60,
      202,
      283,
      471,
      567,
      661,
      792,
      959,
      1061,
      1189
    ],
    [
      61,
      203,
      284,
      472,
      568,
      662,
      793,
      960,
      1062,
      1190
    ],
    [
      62,
      204,
      285,
      473,
      569,
      663,
      794,
      961,
      1063,
      1191
    ],
    [
      63,
      205,
      286,
      474,
      570,
      664,
      795,
      962,
      1064,
      1192
    ],
    [
      64,
      206,
      287,
      475,
      571,
      665,
      796,
      963,
      1065,
      1193
    ],
    [
      65,
      207,
      288,
      476,
      572,
      666,
      797,
      964,
      1066,
      1194
    ],
    [
      66,
      208,
      289,
      477,
      573,
      667,
      798,
      965,
      1067,
      1195
    ],
    [
      67,
      209,
      290,
      478,
      574,
      668,
      799,
      966,
      1068,
      1196
    ],
    [
      68,
      210,
      291,
      479,
      575,
      669,
      800,
      967,
      1069,
      1197
    ],
    [
      69,
      211,
      292,
      480,
      576,
      670,
      801,
      968,
      1070,
      1198
    ],
    [
      70,
      212,
      293,
      481,
      577,
      671,
      802,
      969,
      1071,
      1199
    ],
    [
      71,
      213,
      294,
      482,
      578,
      672,
      803,
      970,
      1072,
      1200
    ],
    [
      72,
      214,
      295,
      483,
      579,
      673,
      804,
      971,
      1073,
      1201
    ],
    [
      73,
      215,
      296,
      484,
      580,
      674,
      805,
      972,
      1074,
      1202
    ],
    [
      74,
      216,
      297,
      485,
      581,
      675,
      806,
      973,
      1075,
      1203
    ],
    [
      75,
      217,
      298,
      486,
      582,
      676,
      807,
      974,
      1076,
      1204
    ],
    [
      76,
      218,
      299,
      487,
      583,
      677,
      808,
      975,
      1077,
      1205
    ],
    [
      77,
      219,
      300,
      488,
      584,
      678,
      809,
      976,
      1078,
      1206
    ],
    [
      78,
      220,
      301,
      489,
      585,
      679,
      810,
      977,
      1079,
      1207
    ],
    [
      79,
      221,
      302,
      490,
      586,
      680,
      811,
      978,
      1080,
      1208
    ],
    [
      80,
      222,
      303,
      491,
      587,
      681,
      812,
      979,
      1081,
      1209
    ],
    [
      81,
      223,
      304,
      492,
      588,
      682,
      813,
      980,
      1082,
      1210
    ],
    [
      82,
      224,
      305,
      493,
      589,
      683,
      814,
      981,
      1083,
      1211
    ],
    [
      83,
      225,
      306,
      494,
      590,
      684,
      815,
      982,
      1084,
      1212
    ],
    [
      84,
      226,
      307,
      495,
      591,
      685,
      816,
      983,
      1085,
      1213
    ],
    [
      85,
      227,
      308,
      496,
      592,
      686,
      817,
      984,
      1086,
      1214
    ],
    [
      86,
      228,
      309,
      497,
      593,
      687,
      818,
      985,
      1087,
      1215
    ],
    [
      87,
      229,
      310,
      498,
      594,
      688,
      819,
      986,
      1088,
      1216
    ],
    [
      88,
      230,
      311,
      499,
      595,
      689,
      820,
      987,
      1089,
      1217
    ],
    [
      89,
      231,
      312,
      500,
      596,
      690,
      821,
      988,
      1090,
      1218
    ],
    [
      90,
      232,
      313,
      501,
      597,
      691,
      822,
      989,
      1091,
      1219
    ],
    [
      91,
      233,
      314,
      502,
      598,
      692,
      823,
      990,
      1092,
      1220
    ],
    [
      92,
      234,
      315,
      503,
      599,
      693,
      824,
      991,
      1093,
      1221
    ],
    [
      93,
      235,
      316,
      504,
      600,
      694,
      825,
      992,
      1094,
      1222
    ],
    [
      94,
      236,
      317,
      505,
      601,
      695,
      826,
      993,
      1095,
      1223
    ],
    [
      95,
      237,
      318,
      506,
      602,
      696,
      827,
      994,
      1096,
      1224
    ],
    [
      96,
      238,
      319,
      507,
      603,
      697,
      828,
      995,
      1097,
      1225
    ],
    [
      97,
      239,
      320,
      381,
      604,
      698,
      829,
      996,
      1098,
      1226
    ],
    [
      98,
      240,
      321,
      382,
      605,
      699,
      830,
      997,
      1099,
      1227
    ],
    [
      99,
      241,
      322,
      383,
      606,
      700,
      831,
      998,
      1100,
      1228
    ],
    [
      100,
      242,
      323,
      384,
      607,
      701,
      832,
      999,
      1101,
      1229
    ],
    [
      101,
      243,
      324,
      385,
      608,
      702,
      833,
      1000,
      1102,
      1230
    ],
    [
      102,
      244,
      325,
      386,
      609,
      703,
      834,
      1001,
      1103,
      1231
    ],
    [
      103,
      245,
      326,
      387,
      610,
      704,
      835,
      1002,
      1104,
      1232
    ],
    [
      104,
      246,
      327,
      388,
      611,
      705,
      836,
      1003,
      1105,
      1233
    ],
    [
      105,
      247,
      328,
      389,
      612,
      706,
      837,
      1004,
      1106,
      1234
    ],
    [
      106,
      248,
      329,
      390,
      613,
      707,
      838,
      1005,
      1107,
      1235
    ],
    [
      107,
      249,
      330,
      391,
      614,
      708,
      839,
      1006,
      1108,
      1236
    ],
    [
      108,
      250,
      331,
      392,
      615,
      709,
      840,
      1007,
      1109,
      1237
    ],
    [
      109,
      251,
      332,
      393,
      616,
      710,
      841,
      1008,
      1110,
      1238
    ],
    [
      110,
      252,
      333,
      394,
      617,
      711,
      842,
      1009,
      1111,
      1239
    ],
    [
      111,
      253,
      334,
      395,
      618,
      712,
      843,
      1010,
      1112,
      1240
    ],
    [
      112,
      127,
      335,
      396,
      619,
      713,
      844,
      1011,
      1113,
      1241
    ],
    [
      113,
      128,
      336,
      397,
      620,
      714,
      845,
      1012,
      1114,
      1242
    ],
    [
      114,
      129,
      337,
      398,
      621,
      715,
      846,
      1013,
      1115,
      1243
    ],
    [
      115,
      130,
      338,
      399,
      622,
      716,
      847,
      1014,
      1116,
      1244
    ],
    [
      116,
      131,
      339,
      400,
      623,
      717,
      848,
      1015,
      1117,
      1245
    ],
    [
      117,
      132,
      340,
      401,
      624,
      718,
      849,
      889,
      1118,
      1246
    ],
    [
      118,
      133,
      341,
      402,
      625,
      719,
      850,
      890,
      1119,
      1247
    ],
    [
      119,
      134,
      342,
      403,
      626,
      720,
      851,
      891,
      1120,
      1248
    ],
    [
      120,
      135,
      343,
      404,
      627,
      721,
      852,
      892,
      1121,
      1249
    ],
    [
      121,
      136,
      344,
      405,
      628,
      722,
      853,
      893,
      1122,
      1250
    ],
    [
      122,
      137,
      345,
      406,
      629,
      723,
      854,
      894,
      1123,
      1251
    ],
    [
      123,
      138,
      346,
      407,
      630,
      724,
      855,
      895,
      1124,
      1252
    ],
    [
      124,
      139,
      347,
      408,
      631,
      725,
      856,
      896,
      1125,
      1253
    ],
    [
      125,
      140,
      348,
      409,
      632,
      726,
      857,
      897,
      1126,
      1254
    ],
    [
      126,
      141,
      349,
      410,
      633,
      727,
      858,
      898,
      1127,
      1255
    ],
    [
      0,
      224,
      377,
      479,
      616,
      702,
      875,
      1015,
      1098,
      1159
    ],
    [
      1,
      225,
      378,
      480,
      617,
      703,
      876,
      889,
      1099,
      1160
    ],
    [
      2,
      226,
      379,
      481,
      618,
      704,
      877,
      890,
      1100,
      1161
    ],
    [
      3,
      227,
      380,
      482,
      619,
      705,
      878,
      891,
      1101,
      1162
    ],
    [
      4,
      228,
      254,
      483,
      620,
      706,
      879,
      892,
      1102,
      1163
    ],
    [
      5,
      229,
      255,
      484,
      621,
      707,
      880,
      893,
      1103,
      1164
    ],
    [
      6,
      230,
      256,
      485,
      622,
      708,
      881,
      894,
      1104,
      1165
    ],
    [
      7,
      231,
      257,
      486,
      623,
      709,
      882,
      895,
      1105,
      1166
    ],
    [
      8,
      232,
      258,
      487,
      624,
      710,
      883,
      896,
      1106,
      1167
    ],
    [
      9,
      233,
      259,
      488,
      625,
      711,
      884,
      897,
      1107,
      1168
    ],
    [
      10,
      234,
      260,
      489,
      626,
      712,
      885,
      898,
      1108,
      1169
    ],
    [
      11,
      235,
      261,
      490,
      627,
      713,
      886,
      899,
      1109,
      1170
    ],
    [
      12,
      236,
      262,
      491,
      628,
      714,
      887,
      900,
      1110,
      1171
    ],
    [
      13,
      237,
      263,
      492,
      629,
      715,
      888,
      901,
      1111,
      1172
    ],
    [
      14,
      238,
      264,
      493,
      630,
      716,
      762,
      902,
      1112,
      1173
    ],
    [
      15,
      239,
      265,
      494,
      631,
      717,
      763,
      903,
      1113,
      1174
    ],
    [
      16,
      240,
      266,
      495,
      632,
      718,
      764,
      904,
      1114,
      1175
    ],
    [
      17,
      241,
      267,
      496,
      633,
      719,
      765,
      905,
      1115,
      1176
    ],
    [
      18,
      242,
      268,
      497,
      634,
      720,
      766,
      906,
      1116,
      1177
    ],
    [
      19,
      243,
      269,
      498,
      508,
      721,
      767,
      907,
      1117,
      1178
    ],
    [
      20,
      244,
      270,
      499,
      509,
      722,
      768,
      908,
      1118,
      1179
    ],
    [
      21,
      245,
      271,
      500,
      510,
      723,
      769,
      909,
      1119,
      1180
    ],
    [
      22,
      246,
      272,
      501,
      511,
      724,
      770,
      910,
      1120,
      1181
    ],
    [
      23,
      247,
      273,
      502,
      512,
      725,
      771,
      911,
      1121,
      1182
    ],
    [
      24,
      248,
      274,
      503,
      513,
      726,
      772,
      912,
      1122,
      1183
    ],
    [
      25,
      249,
      275,
      504,
      514,
      727,
      773,
      913,
      1123,
      1184
    ],
    [
      26,
      250,
      276,
      505,
      515,
      728,
      774,
      914,
      1124,
      1185
    ],
    [
      27,
      251,
      277,
      506,
      516,
      729,
      775,
      915,
      1125,
      1186
    ],
    [
      28,
      252,
      278,
      507,
      517,
      730,
      776,
      916,
      1126,
      1187
    ],
    [
      29,
      253,
      279,
      381,
      518,
      731,
      777,
      917,
      1127,
      1188
    ],
    [
      30,
      127,
      280,
      382,
      519,
      732,
      778,
      918,
      1128,
      1189
    ],
    [
      31,
      128,
      281,
      383,
      520,
      733,
      779,
      919,
      1129,
      1190
    ],
    [
      32,
      129,
      282,
      384,
      521,
      734,
      780,
      920,
      1130,
      1191
    ],
    [
      33,
      130,
      283,
      385,
      522,
      735,
      781,
      921,
      1131,
      1192
    ],
    [
      34,
      131,
      284,
      386,
      523,
      736,
      782,
      922,
      1132,
      1193
    ],
    [
      35,
      132,
      285,
      387,
      524,
      737,
      783,
      923,
      1133,
      1194
    ],
    [
      36,
      133,
      286,
      388,
      525,
      738,
      784,
      924,
      1134,
      1195
    ],
    [
      37,
      134,
      287,
      389,
      526,
      739,
      785,
      925,
      1135,
      1196
    ],
    [
      38,
      135,
      288,
      390,
      527,
      740,
      786,
      926,
      1136,
      1197
    ],
    [
      39,
      136,
      289,
      391,
      528,
      741,
      787,
      927,
      1137,
      1198
    ],
    [
      40,
      137,
      290,
      392,
      529,
      742,
      788,
      928,
      1138,
      1199
    ],
    [
      41,
      138,
      291,
      393,
      530,
      743,
      789,
      929,
      1139,
      1200
    ],
    [
      42,
      139,
      292,
      394,
      531,
      744,
      790,
      930,
      1140,
      1201
    ],
    [
      43,
      140,
      293,
      395,
      532,
      745,
      791,
      931,
      1141,
      1202
    ],
    [
      44,
      141,
      294,
      396,
      533,
      746,
      792,
      932,
      1142,
      1203
    ],
    [
      45,
      142,
      295,
      397,
      534,
      747,
      793,
      933,
      1016,
      1204
    ],
    [
      46,
      143,
      296,
      398,
      535,
      748,
      794,
      934,
      1017,
      1205
    ],
    [
      47,
      144,
      297,
      399,
      536,
      749,
      795,
      935,
      1018,
      1206
    ],
    [
      48,
      145,
      298,
      400,
      537,
      750,
      796,
      936,
      1019,
      1207
    ],
    [
      49,
      146,
      299,
      401,
      538,
      751,
      797,
      937,
      1020,
      1208
    ],
    [
      50,
      147,
      300,
      402,
      539,
      752,
      798,
      938,
      1021,
      1209
    ],
    [
      51,
      148,
      301,
      403,
      540,
      753,
      799,
      939,
      1022,
      1210
    ],
    [
      52,
      149,
      302,
      404,
      541,
      754,
      800,
      940,
      1023,
      1211
    ],
    [
      53,
      150,
      303,
      405,
      542,
      755,
      801,
      941,
      1024,
      1212
    ],
    [
      54,
      151,
      304,
      406,
      543,
      756,
      802,
      942,
      1025,
      1213
    ],
    [
      55,
      152,
      305,
      407,
      544,
      757,
      803,
      943,
      1026,
      1214
    ],
    [
      56,
      153,
      306,
      408,
      545,
      758,
      804,
      944,
      1027,
      1215
    ],
    [
      57,
      154,
      307,
      409,
      546,
      759,
      805,
      945,
      1028,
      1216
    ],
    [
      58,
      155,
      308,
      410,
      547,
      760,
      806,
      946,
      1029,
      1217
    ],
    [
      59,
      156,
      309,
      411,
      548,
      761,
      807,
      947,
      1030,
      1218
    ],
    [
      60,
      157,
      310,
      412,
      549,
      635,
      808,
      948,
      1031,
      1219
    ],
    [
      61,
      158,
      311,
      413,
      550,
      636,
      809,
      949,
      1032,
      1220
    ],
    [
      62,
      159,
      312,
      414,
      551,
      637,
      810,
      950,
      1033,
      1221
    ],
    [
      63,
      160,
      313,
      415,
      552,
      638,
      811,
      951,
      1034,
      1222
    ],
    [
      64,
      161,
      314,
      416,
      553,
      639,
      812,
      952,
      1035,
      1223
    ],
    [
      65,
      162,
      315,
      417,
      554,
      640,
      813,
      953,
      1036,
      1224
    ],
    [
      66,
      163,
      316,
      418,
      555,
      641,
      814,
      954,
      1037,
      1225
    ],
    [
      67,
      164,
      317,
      419,
      556,
      642,
      815,
      955,
      1038,
      1226
    ],
    [
      68,
      165,
      318,
      420,
      557,
      643,
      816,
      956,
      1039,
      1227
    ],
    [
      69,
      166,
      319,
      421,
      558,
      644,
      817,
      957,
      1040,
      1228
    ],
    [
      70,
      167,
      320,
      422,
      559,
      645,
      818,
      958,
      1041,
      1229
    ],
    [
      71,
      168,
      321,
      423,
      560,
      646,
      819,
      959,
      1042,
      1230
    ],
    [
      72,
      169,
      322,
      424,
      561,
      647,
      820,
      960,
      1043,
      1231
    ],
    [
      73,
      170,
      323,
      425,
      562,
      648,
      821,
      961,
      1044,
      1232
    ],
    [
      74,
      171,
      324,
      426,
      563,
      649,
      822,
      962,
      1045,
      1233
    ],
    [
      75,
      172,
      325,
      427,
      564,
      650,
      823,
      963,
      1046,
      1234
    ],
    [
      76,
      173,
      326,
      428,
      565,
      651,
      824,
      964,
      1047,
      1235
    ],
    [
      77,
      174,
      327,
      429,
      566,
      652,
      825,
      965,
      1048,
      1236
    ],
    [
      78,
      175,
      328,
      430,
      567,
      653,
      826,
      966,
      1049,
      1237
    ],
    [
      79,
      176,
      329,
      431,
      568,
      654,
      827,
      967,
      1050,
      1238
    ],
    [
      80,
      177,
      330,
      432,
      569,
      655,
      828,
      968,
      1051,
      1239
    ],
    [
      81,
      178,
      331,
      433,
      570,
      656,
      829,
      969,
      1052,
      1240
    ],
    [
      82,
      179,
      332,
      434,
      571,
      657,
      830,
      970,
      1053,
      1241
    ],
    [
      83,
      180,
      333,
      435,
      572,
      658,
      831,
      971,
      1054,
      1242
    ],
    [
      84,
      181,
      334,
      436,
      573,
      659,
      832,
      972,
      1055,
      1243
    ],
    [
      85,
      182,
      335,
      437,
      574,
      660,
      833,
      973,
      1056,
      1244
    ],
    [
      86,
      183,
      336,
      438,
      575,
      661,
      834,
      974,
      1057,
      1245
    ],
    [
      87,
      184,
      337,
      439,
      576,
      662,
      835,
      975,
      1058,
      1246
    ],
    [
      88,
      185,
      338,
      440,
      577,
      663,
      836,
      976,
      1059,
      1247
    ],
    [
      89,
      186,
      339,
      441,
      578,
      664,
      837,
      977,
      1060,
      1248
    ],
    [
      90,
      187,
      340,
      442,
      579,
      665,
      838,
      978,
      1061,
      1249
    ],
    [
      91,
      188,
      341,
      443,
      580,
      666,
      839,
      979,
      1062,
      1250
    ],
    [
      92,
      189,
      342,
      444,
      581,
      667,
      840,
      980,
      1063,
      1251
    ],
    [
      93,
      190,
      343,
      445,
      582,
      668,
      841,
      981,
      1064,
      1252
    ],
    [
      94,
      191,
      344,
      446,
      583,
      669,
      842,
      982,
      1065,
      1253
    ],
    [
      95,
      192,
      345,
      447,
      584,
      670,
      843,
      983,
      1066,
      1254
    ],
    [
      96,
      193,
      346,
      448,
      585,
      671,
      844,
      984,
      1067,
      1255
    ],
    [
      97,
      194,
      347,
      449,
      586,
      672,
      845,
      985,
      1068,
      1256
    ],
    [
      98,
      195,
      348,
      450,
      587,
      673,
      846,
      986,
      1069,
      1257
    ],
    [
      99,
      196,
      349,
      451,
      588,
      674,
      847,
      987,
      1070,
      1258
    ],
    [
      100,
      197,
      350,
      452,
      589,
      675,
      848,
      988,
      1071,
      1259
    ],
    [
      101,
      198,
      351,
      453,
      590,
      676,
      849,
      989,
      1072,
      1260
    ],
    [
      102,
      199,
      352,
      454,
      591,
      677,
      850,
      990,
      1073,
      1261
    ],
    [
      103,
      200,
      353,
      455,
      592,
      678,
      851,
      991,
      1074,
      1262
    ],
    [
      104,
      201,
      354,
      456,
      593,
      679,
      852,
      992,
      1075,
      1263
    ],
    [
      105,
      202,
      355,
      457,
      594,
      680,
      853,
      993,
      1076,
      1264
    ],
    [
      106,
      203,
      356,
      458,
      595,
      681,
      854,
      994,
      1077,
      1265
    ],
    [
      107,
      204,
      357,
      459,
      596,
      682,
      855,
      995,
      1078,
      1266
    ],
    [
      108,
      205,
      358,
      460,
      597,
      683,
      856,
      996,
      1079,
      1267
    ],
    [
      109,
      206,
      359,
      461,
      598,
      684,
      857,
      997,
      1080,
      1268
    ],
    [
      110,
      207,
      360,
      462,
      599,
      685,
      858,
      998,
      1081,
      1269
    ],
    [
      111,
      208,
      361,
      463,
      600,
      686,
      859,
      999,
      1082,
      1143
    ],
    [
      112,
      209,
      362,
      464,
      601,
      687,
      860,
      1000,
      1083,
      1144
    ],
    [
      113,
      210,
      363,
      465,
      602,
      688,
      861,
      1001,
      1084,
      1145
    ],
    [
      114,
      211,
      364,
      466,
      603,
      689,
      862,
      1002,
      1085,
      1146
    ],
    [
      115,
      212,
      365,
      467,
      604,
      690,
      863,
      1003,
      1086,
      1147
    ],
    [
      116,
      213,
      366,
      468,
      605,
      691,
      864,
      1004,
      1087,
      1148
    ],
    [
      117,
      214,
      367,
      469,
      606,
      692,
      865,
      1005,
      1088,
      1149
    ],
    [
      118,
      215,
      368,
      470,
      607,
      693,
      866,
      1006,
      1089,
      1150
    ],
    [
      119,
      216,
      369,
      471,
      608,
      694,
      867,
      1007,
      1090,
      1151
    ],
    [
      120,
      217,
      370,
      472,
      609,
      695,
      868,
      1008,
      1091,
      1152
    ],
    [
      121,
      218,
      371,
      473,
      610,
      696,
      869,
      1009,
      1092,
      1153
    ],
    [
      122,
      219,
      372,
      474,
      611,
      697,
      870,
      1010,
      1093,
      1154
    ],
    [
      123,
      220,
      373,
      475,
      612,
      698,
      871,
      1011,
      1094,
      1155
    ],
    [
      124,
      221,
      374,
      476,
      613,
      699,
      872,
      1012,
      1095,
      1156
    ],
    [
      125,
      222,
      375,
      477,
      614,
      700,
      873,
      1013,
      1096,
      1157
    ],
    [
      126,
      223,
      376,
      478,
      615,
      701,
      874,
      1014,
      1097,
      1158
    ],
    [
      0,
      235,
      317,
      393,
      632,
      684,
      855,
      900,
      1083,
      1237
    ],
    [
      1,
      236,
      318,
      394,
      633,
      685,
      856,
      901,
      1084,
      1238
    ],
    [
      2,
      237,
      319,
      395,
      634,
      686,
      857,
      902,
      1085,
      1239
    ],
    [
      3,
      238,
      320,
      396,
      508,
      687,
      858,
      903,
      1086,
      1240
    ],
    [
      4,
      239,
      321,
      397,
      509,
      688,
      859,
      904,
      1087,
      1241
    ],
    [
      5,
      240,
      322,
      398,
      510,
      689,
      860,
      905,
      1088,
      1242
    ],
    [
      6,
      241,
      323,
      399,
      511,
      690,
      861,
      906,
      1089,
      1243
    ],
    [
      7,
      242,
      324,
      400,
      512,
      691,
      862,
      907,
      1090,
      1244
    ],
    [
      8,
      243,
      325,
      401,
      513,
      692,
      863,
      908,
      1091,
      1245
    ],
    [
      9,
      244,
      326,
      402,
      514,
      693,
      864,
      909,
      1092,
      1246
    ],
    [
      10,
      245,
      327,
      403,
      515,
      694,
      865,
      910,
      1093,
      1247
    ],
    [
      11,
      246,
      328,
      404,
      516,
      695,
      866,
      911,
      1094,
      1248
    ],
    [
      12,
      247,
      329,
      405,
      517,
      696,
      867,
      912,
      1095,
      1249
    ],
    [
      13,
      248,
      330,
      406,
      518,
      697,
      868,
      913,
      1096,
      1250
    ],
    [
      14,
      249,
      331,
      407,
      519,
      698,
      869,
      914,
      1097,
      1251
    ],
    [
      15,
      250,
      332,
      408,
      520,
      699,
      870,
      915,
      1098,
      1252
    ],
    [
      16,
      251,
      333,
      409,
      521,
      700,
      871,
      916,
      1099,
      1253
    ],
    [
      17,
      252,
      334,
      410,
      522,
      701,
      872,
      917,
      1100,
      1254
    ],
    [
      18,
      253,
      335,
      411,
      523,
      702,
      873,
      918,
      1101,
      1255
    ],
    [
      19,
      127,
      336,
      412,
      524,
      703,
      874,
      919,
      1102,
      1256
    ],
    [
      20,
      128,
      337,
      413,
      525,
      704,
      875,
      920,
      1103,
      1257
    ],
    [
      21,
      129,
      338,
      414,
      526,
      705,
      876,
      921,
      1104,
      1258
    ],
    [
      22,
      130,
      339,
      415,
      527,
      706,
      877,
      922,
      1105,
      1259
    ],
    [
      23,
      131,
      340,
      416,
      528,
      707,
      878,
      923,
      1106,
      1260
    ],
    [
      24,
      132,
      341,
      417,
      529,
      708,
      879,
      924,
      1107,
      1261
    ],
    [
      25,
      133,
      342,
      418,
      530,
      709,
      880,
      925,
      1108,
      1262
    ],
    [
      26,
      134,
      343,
      419,
      531,
      710,
      881,
      926,
      1109,
      1263
    ],
    [
      27,
      135,
      344,
      420,
      532,
      711,
      882,
      927,
      1110,
      1264
    ],
    [
      28,
      136,
      345,
      421,
      533,
      712,
      883,
      928,
      1111,
      1265
    ],
    [
      29,
      137,
      346,
      422,
      534,
      713,
      884,
      929,
      1112,
      1266
    ],
    [
      30,
      138,
      347,
      423,
      535,
      714,
      885,
      930,
      1113,
      1267
    ],
    [
      31,
      139,
      348,
      424,
      536,
      715,
      886,
      931,
      1114,
      1268
    ],
    [
      32,
      140,
      349,
      425,
      537,
      716,
      887,
      932,
      1115,
      1269
    ],
    [
      33,
      141,
      350,
      426,
      538,
      717,
      888,
      933,
      1116,
      1143
    ],
    [
      34,
      142,
      351,
      427,
      539,
      718,
      762,
      934,
      1117,
      1144
    ],
    [
      35,
      143,
      352,
      428,
      540,
      719,
      763,
      935,
      1118,
      1145
    ],
    [
      36,
      144,
      353,
      429,
      541,
      720,
      764,
      936,
      1119,
      1146
    ],
    [
      37,
      145,
      354,
      430,
      542,
      721,
      765,
      937,
      1120,
      1147
    ],
    [
      38,
      146,
      355,
      431,
      543,
      722,
      766,
      938,
      1121,
      1148
    ],
    [
      39,
      147,
      356,
      432,
      544,
      723,
      767,
      939,
      1122,
      1149
    ],
    [
      40,
      148,
      357,
      433,
      545,
      724,
      768,
      940,
      1123,
      1150
    ],
    [
      41,
      149,
      358,
      434,
      546,
      725,
      769,
      941,
      1124,
      1151
    ],
    [
      42,
      150,
      359,
      435,
      547,
      726,
      770,
      942,
      1125,
      1152
    ],
    [
      43,
      151,
      360,
      436,
      548,
      727,
      771,
      943,
      1126,
      1153
    ],
    [
      44,
      152,
      361,
      437,
      549,
      728,
      772,
      944,
      1127,
      1154
    ],
    [
      45,
      153,
      362,
      438,
      550,
      729,
      773,
      945,
      1128,
      1155
    ],
    [
      46,
      154,
      363,
      439,
      551,
      730,
      774,
      946,
      1129,
      1156
    ],
    [
      47,
      155,
      364,
      440,
      552,
      731,
      775,
      947,
      1130,
      1157
    ],
    [
      48,
      156,
      365,
      441,
      553,
      732,
      776,
      948,
      1131,
      1158
    ],
    [
      49,
      157,
      366,
      442,
      554,
      733,
      777,
      949,
      1132,
      1159
    ],
    [
      50,
      158,
      367,
      443,
      555,
      734,
      778,
      950,
      1133,
      1160
    ],
    [
      51,
      159,
      368,
      444,
      556,
      735,
      779,
      951,
      1134,
      1161
    ],
    [
      52,
      160,
      369,
      445,
      557,
      736,
      780,
      952,
      1135,
      1162
    ],
    [
      53,
      161,
      370,
      446,
      558,
      737,
      781,
      953,
      1136,
      1163
    ],
    [
      54,
      162,
      371,
      447,
      559,
      738,
      782,
      954,
      1137,
      1164
    ],
    [
      55,
      163,
      372,
      448,
      560,
      739,
      783,
      955,
      1138,
      1165
    ],
    [
      56,
      164,
      373,
      449,
      561,
      740,
      784,
      956,
      1139,
      1166
    ],
    [
      57,
      165,
      374,
      450,
      562,
      741,
      785,
      957,
      1140,
      1167
    ],
    [
      58,
      166,
      375,
      451,
      563,
      742,
      786,
      958,
      1141,
      1168
    ],
    [
      59,
      167,
      376,
      452,
      564,
      743,
      787,
      959,
      1142,
      1169
    ],
    [
      60,
      168,
      377,
      453,
      565,
      744,
      788,
      960,
      1016,
      1170
    ],
    [
      61,
      169,
      378,
      454,
      566,
      745,
      789,
      961,
      1017,
      1171
    ],
    [
      62,
      170,
      379,
      455,
      567,
      746,
      790,
      962,
      1018,
      1172
    ],
    [
      63,
      171,
      380,
      456,
      568,
      747,
      791,
      963,
      1019,
      1173
    ],
    [
      64,
      172,
      254,
      457,
      569,
      748,
      792,
      964,
      1020,
      1174
    ],
    [
      65,
      173,
      255,
      458,
      570,
      749,
      793,
      965,
      1021,
      1175
    ],
    [
      66,
      174,
      256,
      459,
      571,
      750,
      794,
      966,
      1022,
      1176
    ],
    [
      67,
      175,
      257,
      460,
      572,
      751,
      795,
      967,
      1023,
      1177
    ],
    [
      68,
      176,
      258,
      461,
      573,
      752,
      796,
      968,
      1024,
      1178
    ],
    [
      69,
      177,
      259,
      462,
      574,
      753,
      797,
      969,
      1025,
      1179
    ],
    [
      70,
      178,
      260,
      463,
      575,
      754,
      798,
      970,
      1026,
      1180
    ],
    [
      71,
      179,
      261,
      464,
      576,
      755,
      799,
      971,
      1027,
      1181
    ],
    [
      72,
      180,
      262,
      465,
      577,
      756,
      800,
      972,
      1028,
      1182
    ],
    [
      73,
      181,
      263,
      466,
      578,
      757,
      801,
      973,
      1029,
      1183
    ],
    [
      74,
      182,
      264,
      467,
      579,
      758,
      802,
      974,
      1030,
      1184
    ],
    [
      75,
      183,
      265,
      468,
      580,
      759,
      803,
      975,
      1031,
      1185
    ],
    [
      76,
      184,
      266,
      469,
      581,
      760,
      804,
      976,
      1032,
      1186
    ],
    [
      77,
      185,
      267,
      470,
      582,
      761,
      805,
      977,
      1033,
      1187
    ],
    [
      78,
      186,
      268,
      471,
      583,
      635,
      806,
      978,
      1034,
      1188
    ],
    [
      79,
      187,
      269,
      472,
      584,
      636,
      807,
      979,
      1035,
      1189
    ],
    [
      80,
      188,
      270,
      473,
      585,
      637,
      808,
      980,
      1036,
      1190
    ],
    [
      81,
      189,
      271,
      474,
      586,
      638,
      809,
      981,
      1037,
      1191
    ],
    [
      82,
      190,
      272,
      475,
      587,
      639,
      810,
      982,
      1038,
      1192
    ],
    [
      83,
      191,
      273,
      476,
      588,
      640,
      811,
      983,
      1039,
      1193
    ],
    [
      84,
      192,
      274,
      477,
      589,
      641,
      812,
      984,
      1040,
      1194
    ],
    [
      85,
      193,
      275,
      478,
      590,
      642,
      813,
      985,
      1041,
      1195
    ],
    [
      86,
      194,
      276,
      479,
      591,
      643,
      814,
      986,
      1042,
      1196
    ],
    [
      87,
      195,
      277,
      480,
      592,
      644,
      815,
      987,
      1043,
      1197
    ],
    [
      88,
      196,
      278,
      481,
      593,
      645,
      816,
      988,
      1044,
      1198
    ],
    [
      89,
      197,
      279,
      482,
      594,
      646,
      817,
      989,
      1045,
      1199
    ],
    [
      90,
      198,
      280,
      483,
      595,
      647,
      818,
      990,
      1046,
      1200
    ],
    [
      91,
      199,
      281,
      484,
      596,
      648,
      819,
      991,
      1047,
      1201
    ],
    [
      92,
      200,
      282,
      485,
      597,
      649,
      820,
      992,
      1048,
      1202
    ],
    [
      93,
      201,
      283,
      486,
      598,
      650,
      821,
      993,
      1049,
      1203
    ],
    [
      94,
      202,
      284,
      487,
      599,
      651,
      822,
      994,
      1050,
      1204
    ],
    [
      95,
      203,
      285,
      488,
      600,
      652,
      823,
      995,
      1051,
      1205
    ],
    [
      96,
      204,
      286,
      489,
      601,
      653,
      824,
      996,
      1052,
      1206
    ],
    [
      97,
      205,
      287,
      490,
      602,
      654,
      825,
      997,
      1053,
      1207
    ],
    [
      98,
      206,
      288,
      491,
      603,
      655,
      826,
      998,
      1054,
      1208
    ],
    [
      99,
      207,
      289,
      492,
      604,
      656,
      827,
      999,
      1055,
      1209
    ],
    [
      100,
      208,
      290,
      493,
      605,
      657,
      828,
      1000,
      1056,
      1210
    ],
    [
      101,
      209,
      291,
      494,
      606,
      658,
      829,
      1001,
      1057,
      1211
    ],
    [
      102,
      210,
      292,
      495,
      607,
      659,
      830,
      1002,
      1058,
      1212
    ],
    [
      103,
      211,
      293,
      496,
      608,
      660,
      831,
      1003,
      1059,
      1213
    ],
    [
      104,
      212,
      294,
      497,
      609,
      661,
      832,
      1004,
      1060,
      1214
    ],
    [
      105,
      213,
      295,
      498,
      610,
      662,
      833,
      1005,
      1061,
      1215
    ],
    [
      106,
      214,
      296,
      499,
      611,
      663,
      834,
      1006,
      1062,
      1216
    ],
    [
      107,
      215,
      297,
      500,
      612,
      664,
      835,
      1007,
      1063,
      1217
    ],
    [
      108,
      216,
      298,
      501,
      613,
      665,
      836,
      1008,
      1064,
      1218
    ],
    [
      109,
      217,
      299,
      502,
      614,
      666,
      837,
      1009,
      1065,
      1219
    ],
    [
      110,
      218,
      300,
      503,
      615,
      667,
      838,
      1010,
      1066,
      1220
    ],
    [
      111,
      219,
      301,
      504,
      616,
      668,
      839,
      1011,
      1067,
      1221
    ],
    [
      112,
      220,
      302,
      505,
      617,
      669,
      840,
      1012,
      1068,
      1222
    ],
    [
      113,
      221,
      303,
      506,
      618,
      670,
      841,
      1013,
      1069,
      1223
    ],
    [
      114,
      222,
      304,
      507,
      619,
      671,
      842,
      1014,
      1070,
      1224
    ],
    [
      115,
      223,
      305,
      381,
      620,
      672,
      843,
      1015,
      1071,
      1225
    ],
    [
      116,
      224,
      306,
      382,
      621,
      673,
      844,
      889,
      1072,
      1226
    ],
    [
      117,
      225,
      307,
      383,
      622,
      674,
      845,
      890,
      1073,
      1227
    ],
    [
      118,
      226,
      308,
      384,
      623,
      675,
      846,
      891,
      1074,
      1228
    ],
    [
      119,
      227,
      309,
      385,
      624,
      676,
      847,
      892,
      1075,
      1229
    ],
    [
      120,
      228,
      310,
      386,
      625,
      677,
      848,
      893,
      1076,
      1230
    ],
    [
      121,
      229,
      311,
      387,
      626,
      678,
      849,
      894,
      1077,
      1231
    ],
    [
      122,
      230,
      312,
      388,
      627,
      679,
      850,
      895,
      1078,
      1232
    ],
    [
      123,
      231,
      313,
      389,
      628,
      680,
      851,
      896,
      1079,
      1233
    ],
    [
      124,
      232,
      314,
      390,
      629,
      681,
      852,
      897,
      1080,
      1234
    ],
    [
      125,
      233,
      315,
      391,
      630,
      682,
      853,
      898,
      1081,
      1235
    ],
    [
      126,
      234,
      316,
      392,
      631,
      683,
      854,
      899,
      1082,
      1236
    ]
  ],
  "hz": [
    [
      0,
      235,
      316,
      381,
      518,
      697,
      870,
      899,
      1098,
      1225
    ],
    [
      1,
      236,
      317,
      382,
      519,
      698,
      871,
      900,
      1099,
      1226
    ],
    [
      2,
      237,
      318,
      383,
      520,
      699,
      872,
      901,
      1100,
      1227
    ],
    [
      3,
      238,
      319,
      384,
      521,
      700,
      873,
      902,
      1101,
      1228
    ],
    [
      4,
      239,
      320,
      385,
      522,
      701,
      874,
      903,
      1102,
      1229
    ],
    [
      5,
      240,
      321,
      386,
      523,
      702,
      875,
      904,
      1103,
      1230
    ],
    [
      6,
      241,
      322,
      387,
      524,
      703,
      876,
      905,
      1104,
      1231
    ],
    [
      7,
      242,
      323,
      388,
      525,
      704,
      877,
      906,
      1105,
      1232
    ],
    [
      8,
      243,
      324,
      389,
      526,
      705,
      878,
      907,
      1106,
      1233
    ],
    [
      9,
      244,
      325,
      390,
      527,
      706,
      879,
      908,
      1107,
      1234
    ],
    [
      10,
      245,
      326,
      391,
      528,
      707,
      880,
      909,
      1108,
      1235
    ],
    [
      11,
      246,
      327,
      392,
      529,
      708,
      881,
      910,
      1109,
      1236
    ],
    [
      12,
      247,
      328,
      393,
      530,
      709,
      882,
      911,
      1110,
      1237
    ],
    [
      13,
      248,
      329,
      394,
      531,
      710,
      883,
      912,
      1111,
      1238
    ],
    [
      14,
      249,
      330,
      395,
      532,
      711,
      884,
      913,
      1112,
      1239
    ],
    [
      15,
      250,
      331,
      396,
      533,
      712,
      885,
      914,
      1113,
      1240
    ],
    [
      16,
      251,
      332,
      397,
      534,
      713,
      886,
      915,
      1114,
      1241
    ],
    [
      17,
      252,
      333,
      398,
      535,
      714,
      887,
      916,
      1115,
      1242
    ],
    [
      18,
      253,
      334,
      399,
      536,
      715,
      888,
      917,
      1116,
      1243
    ],
    [
      19,
      127,
      335,
      400,
      537,
      716,
      762,
      918,
      1117,
      1244
    ],
    [
      20,
      128,
      336,
      401,
      538,
      717,
      763,
      919,
      1118,
      1245
    ],
    [
      21,
      129,
      337,
      402,
      539,
      718,
      764,
      920,
      1119,
      1246
    ],
    [
      22,
      130,
      338,
      403,
      540,
      719,
      765,
      921,
      1120,
      1247
    ],
    [
      23,
      131,
      339,
      404,
      541,
      720,
      766,
      922,
      1121,
      1248
    ],
    [
      24,
      132,
      340,
      405,
      542,
      721,
      767,
      923,
      1122,
      1249
    ],
    [
      25,
      133,
      341,
      406,
      543,
      722,
      768,
      924,
      1123,
      1250
    ],
    [
      26,
      134,
      342,
      407,
      544,
      723,
      769,
      925,
      1124,
      1251
    ],
    [
      27,
      135,
      343,
      408,
      545,
      724,
      770,
      926,
      1125,
      1252
    ],
    [
      28,
      136,
      344,
      409,
      546,
      725,
      771,
      927,
      1126,
      1253
    ],
    [
      29,
      137,
      345,
      410,
      547,
      726,
      772,
      928,
      1127,
      1254
    ],
    [
      30,
      138,
      346,
      411,
      548,
      727,
      773,
      929,
      1128,
      1255
    ],
    [
      31,
      139,
      347,
      412,
      549,
      728,
      774,
      930,
      1129,
      1256
    ],
    [
      32,
      140,
      348,
      413,
      550,
      729,
      775,
      931,
      1130,
      1257
    ],
    [
      33,
      141,
      349,
      414,
      551,
      730,
      776,
      932,
      1131,
      1258
    ],
    [
      34,
      142,
      350,
      415,
      552,
      731,
      777,
      933,
      1132,
      1259
    ],
    [
      35,
      143,
      351,
      416,
      553,
      732,
      778,
      934,
      1133,
      1260
    ],
    [
      36,
      144,
      352,
      417,
      554,
      733,
      779,
      935,
      1134,
      1261
    ],
    [
      37,
      145,
      353,
      418,
      555,
      734,
      780,
      936,
      1135,
      1262
    ],
    [
      38,
      146,
      354,
      419,
      556,
      735,
      781,
      937,
      1136,
      1263
    ],
    [
      39,
      147,
      355,
      420,
      557,
      736,
      782,
      938,
      1137,
      1264
    ],
    [
      40,
      148,
      356,
      421,
      558,
      737,
      783,
      939,
      1138,
      1265
    ],
    [
      41,
      149,
      357,
      422,
      559,
      738,
      784,
      940,
      1139,
      1266
    ],
    [
      42,
      150,
      358,
      423,
      560,
      739,
      785,
      941,
      1140,
      1267
    ],
    [
      43,
      151,
      359,
      424,
      561,
      740,
      786,
      942,
      1141,
      1268
    ],
    [
      44,
      152,
      360,
      425,
      562,
      741,
      787,
      943,
      1142,
      1269
    ],
    [
      45,
      153,
      361,
      426,
      563,
      742,
      788,
      944,
      1016,
      1143
    ],
    [
      46,
      154,
      362,
      427,
      564,
      743,
      789,
      945,
      1017,
      1144
    ],
    [
      47,
      155,
      363,
      428,
      565,
      744,
      790,
      946,
      1018,
      1145
    ],
    [
      48,
      156,
      364,
      429,
      566,
      745,
      791,
      947,
      1019,
      1146
    ],
    [
      49,
      157,
      365,
      430,
      567,
      746,
      792,
      948,
      1020,
      1147
    ],
    [
      50,
      158,
      366,
      431,
      568,
      747,
      793,
      949,
      1021,
      1148
    ],
    [
      51,
      159,
      367,
      432,
      569,
      748,
      794,
      950,
      1022,
      1149
    ],
    [
      52,
      160,
      368,
      433,
      570,
      749,
      795,
      951,
      1023,
      1150
    ],
    [
      53,
      161,
      369,
      434,
      571,
      750,
      796,
      952,
      1024,
      1151
    ],
    [
      54,
      162,
      370,
      435,
      572,
      751,
      797,
      953,
      1025,
      1152
    ],
    [
      55,
      163,
      371,
      436,
      573,
      752,
      798,
      954,
      1026,
      1153
    ],
    [
      56,
      164,
      372,
      437,
      574,
      753,
      799,
      955,
      1027,
      1154
    ],
    [
      57,
      165,
      373,
      438,
      575,
      754,
      800,
      956,
      1028,
      1155
    ],
    [
      58,
      166,
      374,
      439,
      576,
      755,
      801,
      957,
      1029,
      1156
    ],
    [
      59,
      167,
      375,
      440,
      577,
      756,
      802,
      958,
      1030,
      1157
    ],
    [
      60,
      168,
      376,
      441,
      578,
      757,
      803,
      959,
      1031,
      1158
    ],
    [
      61,
      169,
      377,
      442,
      579,
      758,
      804,
      960,
      1032,
      1159
    ],
    [
      62,
      170,
      378,
      443,
      580,
      759,
      805,
      961,
      1033,
      1160
    ],
    [
      63,
      171,
      379,
      444,
      581,
      760,
      806,
      962,
      1034,
      1161
    ],
    [
      64,
      172,
      380,
      445,
      582,
      761,
      807,
      963,
      1035,
      1162
    ],
    [
      65,
      173,
      254,
      446,
      583,
      635,
      808,
      964,
      1036,
      1163
    ],
    [
      66,
      174,
      255,
      447,
      584,
      636,
      809,
      965,
      1037,
      1164
    ],
    [
      67,
      175,
      256,
      448,
      585,
      637,
      810,
      966,
      1038,
      1165
    ],
    [
      68,
      176,
      257,
      449,
      586,
      638,
      811,
      967,
      1039,
      1166
    ],
    [
      69,
      177,
      258,
      450,
      587,
      639,
      812,
      968,
      1040,
      1167
    ],
    [
      70,
      178,
      259,
      451,
      588,
      640,
      813,
      969,
      1041,
      1168
    ],
    [
      71,
      179,
      260,
      452,
      589,
      641,
      814,
      970,
      1042,
      1169
    ],
    [
      72,
      180,
      261,
      453,
      590,
      642,
      815,
      971,
      1043,
      1170
    ],
    [
      73,
      181,
      262,
      454,
      591,
      643,
      816,
      972,
      1044,
      1171
    ],
    [
      74,
      182,
      263,
      455,
      592,
      644,
      817,
      973,
      1045,
      1172
    ],
    [
      75,
      183,
      264,
      456,
      593,
      645,
      818,
      974,
      1046,
      1173
    ],
    [
      76,
      184,
      265,
      457,
      594,
      646,
      819,
      975,
      1047,
      1174
    ],
    [
      77,
      185,
      266,
      458,
      595,
      647,
      820,
      976,
      1048,
      1175
    ],
    [
      78,
      186,
      267,
      459,
      596,
      648,
      821,
      977,
      1049,
      1176
    ],
    [
      79,
      187,
      268,
      460,
      597,
      649,
      822,
      978,
      1050,
      1177
    ],
    [
      80,
      188,
      269,
      461,
      598,
      650,
      823,
      979,
      1051,
      1178
    ],
    [
      81,
      189,
      270,
      462,
      599,
      651,
      824,
      980,
      1052,
      1179
    ],
    [
      82,
      190,
      271,
      463,
      600,
      652,
      825,
      981,
      1053,
      1180
    ],
    [
      83,
      191,
      272,
      464,
      601,
      653,
      826,
      982,
      1054,
      1181
    ],
    [
      84,
      192,
      273,
      465,
      602,
      654,
      827,
      983,
      1055,
      1182
    ],
    [
      85,
      193,
      274,
      466,
      603,
      655,
      828,
      984,
      1056,
      1183
    ],
    [
      86,
      194,
      275,
      467,
      604,
      656,
      829,
      985,
      1057,
      1184
    ],
    [
      87,
      195,
      276,
      468,
      605,
      657,
      830,
      986,
      1058,
      1185
    ],
    [
      88,
      196,
      277,
      469,
      606,
      658,
      831,
      987,
      1059,
      1186
    ],
    [
      89,
      197,
      278,
      470,
      607,
      659,
      832,
      988,
      1060,
      1187
    ],
    [
      90,
      198,
      279,
      471,
      608,
      660,
      833,
      989,
      1061,
      1188
    ],
    [
      91,
      199,
      280,
      472,
      609,
      661,
      834,
      990,
      1062,
      1189
    ],
    [
      92,
      200,
      281,
      473,
      610,
      662,
      835,
      991,
      1063,
      1190
    ],
    [
      93,
      201,
      282,
      474,
      611,
      663,
      836,
      992,
      1064,
      1191
    ],
    [
      94,
      202,
      283,
      475,
      612,
      664,
      837,
      993,
      1065,
      1192
    ],
    [
      95,
      203,
      284,
      476,
      613,
      665,
      838,
      994,
      1066,
      1193
    ],
    [
      96,
      204,
      285,
      477,
      614,
      666,
      839,
      995,
      1067,
      1194
    ],
    [
      97,
      205,
      286,
      478,
      615,
      667,
      840,
      996,
      1068,
      1195
    ],
    [
      98,
      206,
      287,
      479,
      616,
      668,
      841,
      997,
      1069,
      1196
    ],
    [
      99,
      207,
      288,
      480,
      617,
      669,
      842,
      998,
      1070,
      1197
    ],
    [
      100,
      208,
      289,
      481,
      618,
      670,
      843,
      999,
      1071,
      1198
    ],
    [
      101,
      209,
      290,
      482,
      619,
      671,
      844,
      1000,
      1072,
      1199
    ],
    [
      102,
      210,
      291,
      483,
      620,
      672,
      845,
      1001,
      1073,
      1200
    ],
    [
      103,
      211,
      292,
      484,
      621,
      673,
      846,
      1002,
      1074,
      1201
    ],
    [
      104,
      212,
      293,
      485,
      622,
      674,
      847,
      1003,
      1075,
      1202
    ],
    [
      105,
      213,
      294,
      486,
      623,
      675,
      848,
      1004,
      1076,
      1203
    ],
    [
      106,
      214,
      295,
      487,
      624,
      676,
      849,
      1005,
      1077,
      1204
    ],
    [
      107,
      215,
      296,
      488,
      625,
      677,
      850,
      1006,
      1078,
      1205
    ],
    [
      108,
      216,
      297,
      489,
      626,
      678,
      851,
      1007,
      1079,
      1206
    ],
    [
      109,
      217,
      298,
      490,
      627,
      679,
      852,
      1008,
      1080,
      1207
    ],
    [
      110,
      218,
      299,
      491,
      628,
      680,
      853,
      1009,
      1081,
      1208
    ],
    [
      111,
      219,
      300,
      492,
      629,
      681,
      854,
      1010,
      1082,
      1209
    ],
    [
      112,
      220,
      301,
      493,
      630,
      682,
      855,
      1011,
      1083,
      1210
    ],
    [
      113,
      221,
      302,
      494,
      631,
      683,
      856,
      1012,
      1084,
      1211
    ],
    [
      114,
      222,
      303,
      495,
      632,
      684,
      857,
      1013,
      1085,
      1212
    ],
    [
      115,
      223,
      304,
      496,
      633,
      685,
      858,
      1014,
      1086,
      1213
    ],
    [
      116,
      224,
      305,
      497,
      634,
      686,
      859,
      1015,
      1087,
      1214
    ],
    [
      117,
      225,
      306,
      498,
      508,
      687,
      860,
      889,
      1088,
      1215
    ],
    [
      118,
      226,
      307,
      499,
      509,
      688,
      861,
      890,
      1089,
      1216
    ],
    [
      119,
      227,
      308,
      500,
      510,
      689,
      862,
      891,
      1090,
      1217
    ],
    [
      120,
      228,
      309,
      501,
      511,
      690,
      863,
      892,
      1091,
      1218
    ],
    [
      121,
      229,
      310,
      502,
      512,
      691,
      864,
      893,
      1092,
      1219
    ],
    [
      122,
      230,
      311,
      503,
      513,
      692,
      865,
      894,
      1093,
      1220
    ],
    [
      123,
      231,
      312,
      504,
      514,
      693,
      866,
      895,
      1094,
      1221
    ],
    [
      124,
      232,
      313,
      505,
      515,
      694,
      867,
      896,
      1095,
      1222
    ],
    [
      125,
      233,
      314,
      506,
      516,
      695,
      868,
      897,
      1096,
      1223
    ],
    [
      126,
      234,
      315,
      507,
      517,
      696,
      869,
      898,
      1097,
      1224
    ],
    [
      0,
      127,
      376,
      393,
      616,
      743,
      874,
      1011,
      1128,
      1155
    ],
    [
      1,
      128,
      377,
      394,
      617,
      744,
      875,
      1012,
      1129,
      1156
    ],
    [
      2,
      129,
      378,
      395,
      618,
      745,
      876,
      1013,
      1130,
      1157
    ],
    [
      3,
      130,
      379,
      396,
      619,
      746,
      877,
      1014,
      1131,
      1158
    ],
    [
      4,
      131,
      380,
      397,
      620,
      747,
      878,
      1015,
      1132,
      1159
    ],
    [
      5,
      132,
      254,
      398,
      621,
      748,
      879,
      889,
      1133,
      1160
    ],
    [
      6,
      133,
      255,
      399,
      622,
      749,
      880,
      890,
      1134,
      1161
    ],
    [
      7,
      134,
      256,
      400,
      623,
      750,
      881,
      891,
      1135,
      1162
    ],
    [
      8,
      135,
      257,
      401,
      624,
      751,
      882,
      892,
      1136,
      1163
    ],
    [
      9,
      136,
      258,
      402,
      625,
      752,
      883,
      893,
      1137,
      1164
    ],
    [
      10,
      137,
      259,
      403,
      626,
      753,
      884,
      894,
      1138,
      1165
    ],
    [
      11,
      138,
      260,
      404,
      627,
      754,
      885,
      895,
      1139,
      1166
    ],
    [
      12,
      139,
      261,
      405,
      628,
      755,
      886,
      896,
      1140,
      1167
    ],
    [
      13,
      140,
      262,
      406,
      629,
      756,
      887,
      897,
      1141,
      1168
    ],
    [
      14,
      141,
      263,
      407,
      630,
      757,
      888,
      898,
      1142,
      1169
    ],
    [
      15,
      142,
      264,
      408,
      631,
      758,
      762,
      899,
      1016,
      1170
    ],
    [
      16,
      143,
      265,
      409,
      632,
      759,
      763,
      900,
      1017,
      1171
    ],
    [
      17,
      144,
      266,
      410,
      633,
      760,
      764,
      901,
      1018,
      1172
    ],
    [
      18,
      145,
      267,
      411,
      634,
      761,
      765,
      902,
      1019,
      1173
    ],
    [
      19,
      146,
      268,
      412,
      508,
      635,
      766,
      903,
      1020,
      1174
    ],
    [
      20,
      147,
      269,
      413,
      509,
      636,
      767,
      904,
      1021,
      1175
    ],
    [
      21,
      148,
      270,
      414,
      510,
      637,
      768,
      905,
      1022,
      1176
    ],
    [
      22,
      149,
      271,
      415,
      511,
      638,
      769,
      906,
      1023,
      1177
    ],
    [
      23,
      150,
      272,
      416,
      512,
      639,
      770,
      907,
      1024,
      1178
    ],
    [
      24,
      151,
      273,
      417,
      513,
      640,
      771,
      908,
      1025,
      1179
    ],
    [
      25,
      152,
      274,
      418,
      514,
      641,
      772,
      909,
      1026,
      1180
    ],
    [
      26,
      153,
      275,
      419,
      515,
      642,
      773,
      910,
      1027,
      1181
    ],
    [
      27,
      154,
      276,
      420,
      516,
      643,
      774,
      911,
      1028,
      1182
    ],
    [
      28,
      155,
      277,
      421,
      517,
      644,
      775,
      912,
      1029,
      1183
    ],
    [
      29,
      156,
      278,
      422,
      518,
      645,
      776,
      913,
      1030,
      1184
    ],
    [
      30,
      157,
      279,
      423,
      519,
      646,
      777,
      914,
      1031,
      1185
    ],
    [
      31,
      158,
      280,
      424,
      520,
      647,
      778,
      915,
      1032,
      1186
    ],
    [
      32,
      159,
      281,
      425,
      521,
      648,
      779,
      916,
      1033,
      1187
    ],
    [
      33,
      160,
      282,
      426,
      522,
      649,
      780,
      917,
      1034,
      1188
    ],
    [
      34,
      161,
      283,
      427,
      523,
      650,
      781,
      918,
      1035,
      1189
    ],
    [
      35,
      162,
      284,
      428,
      524,
      651,
      782,
      919,
      1036,
      1190
    ],
    [
      36,
      163,
      285,
      429,
      525,
      652,
      783,
      920,
      1037,
      1191
    ],
    [
      37,
      164,
      286,
      430,
      526,
      653,
      784,
      921,
      1038,
      1192
    ],
    [
      38,
      165,
      287,
      431,
      527,
      654,
      785,
      922,
      1039,
      1193
    ],
    [
      39,
      166,
      288,
      432,
      528,
      655,
      786,
      923,
      1040,
      1194
    ],
    [
      40,
      167,
      289,
      433,
      529,
      656,
      787,
      924,
      1041,
      1195
    ],
    [
      41,
      168,
      290,
      434,
      530,
      657,
      788,
      925,
      1042,
      1196
    ],
    [
      42,
      169,
      291,
      435,
      531,
      658,
      789,
      926,
      1043,
      1197
    ],
    [
      43,
      170,
      292,
      436,
      532,
      659,
      790,
      927,
      1044,
      1198
    ],
    [
      44,
      171,
      293,
      437,
      533,
      660,
      791,
      928,
      1045,
      1199
    ],
    [
      45,
      172,
      294,
      438,
      534,
      661,
      792,
      929,
      1046,
      1200
    ],
    [
      46,
      173,
      295,
      439,
      535,
      662,
      793,
      930,
      1047,
      1201
    ],
    [
      47,
      174,
      296,
      440,
      536,
      663,
      794,
      931,
      1048,
      1202
    ],
    [
      48,
      175,
      297,
      441,
      537,
      664,
      795,
      932,
      1049,
      1203
    ],
    [
      49,
      176,
      298,
      442,
      538,
      665,
      796,
      933,
      1050,
      1204
    ],
    [
      50,
      177,
      299,
      443,
      539,
      666,
      797,
      934,
      1051,
      1205
    ],
    [
      51,
      178,
      300,
      444,
      540,
      667,
      798,
      935,
      1052,
      1206
    ],
    [
      52,
      179,
      301,
      445,
      541,
      668,
      799,
      936,
      1053,
      1207
    ],
    [
      53,
      180,
      302,
      446,
      542,
      669,
      800,
      937,
      1054,
      1208
    ],
    [
      54,
      181,
      303,
      447,
      543,
      670,
      801,
      938,
      1055,
      1209
    ],
    [
      55,
      182,
      304,
      448,
      544,
      671,
      802,
      939,
      1056,
      1210
    ],
    [
      56,
      183,
      305,
      449,
      545,
      672,
      803,
      940,
      1057,
      1211
    ],
    [
      57,
      184,
      306,
      450,
      546,
      673,
      804,
      941,
      1058,
      1212
    ],
    [
      58,
      185,
      307,
      451,
      547,
      674,
      805,
      942,
      1059,
      1213
    ],
    [
      59,
      186,
      308,
      452,
      548,
      675,
      806,
      943,
      1060,
      1214
    ],
    [
      60,
      187,
      309,
      453,
      549,
      676,
      807,
      944,
      1061,
      1215
    ],
    [
      61,
      188,
      310,
      454,
      550,
      677,
      808,
      945,
      1062,
      1216
    ],
    [
      62,
      189,
      311,
      455,
      551,
      678,
      809,
      946,
      1063,
      1217
    ],
    [
      63,
      190,
      312,
      456,
      552,
      679,
      810,
      947,
      1064,
      1218
    ],
    [
      64,
      191,
      313,
      457,
      553,
      680,
      811,
      948,
      1065,
      1219
    ],
    [
      65,
      192,
      314,
      458,
      554,
      681,
      812,
      949,
      1066,
      1220
    ],
    [
      66,
      193,
      315,
      459,
      555,
      682,
      813,
      950,
      1067,
      1221
    ],
    [
      67,
      194,
      316,
      460,
      556,
      683,
      814,
      951,
      1068,
      1222
    ],
    [
      68,
      195,
      317,
      461,
      557,
      684,
      815,
      952,
      1069,
      1223
    ],
    [
      69,
      196,
      318,
      462,
      558,
      685,
      816,
      953,
      1070,
      1224
    ],
    [
      70,
      197,
      319,
      463,
      559,
      686,
      817,
      954,
      1071,
      1225
    ],
    [
      71,
      198,
      320,
      464,
      560,
      687,
      818,
      955,
      1072,
      1226
    ],
    [
      72,
      199,
      321,
      465,
      561,
      688,
      819,
      956,
      1073,
      1227
    ],
    [
      73,
      200,
      322,
      466,
      562,
      689,
      820,
      957,
      1074,
      1228
    ],
    [
      74,
      201,
      323,
      467,
      563,
      690,
      821,
      958,
      1075,
      1229
    ],
    [
      75,
      202,
      324,
      468,
      564,
      691,
      822,
      959,
      1076,
      1230
    ],
    [
      76,
      203,
      325,
      469,
      565,
      692,
      823,
      960,
      1077,
      1231
    ],
    [
      77,
      204,
      326,
      470,
      566,
      693,
      824,
      961,
      1078,
      1232
    ],
    [
      78,
      205,
      327,
      471,
      567,
      694,
      825,
      962,
      1079,
      1233
    ],
    [
      79,
      206,
      328,
      472,
      568,
      695,
      826,
      963,
      1080,
      1234
    ],
    [
      80,
      207,
      329,
      473,
      569,
      696,
      827,
      964,
      1081,
      1235
    ],
    [
      81,
      208,
      330,
      474,
      570,
      697,
      828,
      965,
      1082,
      1236
    ],
    [
      82,
      209,
      331,
      475,
      571,
      698,
      829,
      966,
      1083,
      1237
    ],
    [
      83,
      210,
      332,
      476,
      572,
      699,
      830,
      967,
      1084,
      1238
    ],
    [
      84,
      211,
      333,
      477,
      573,
      700,
      831,
      968,
      1085,
      1239
    ],
    [
      85,
      212,
      334,
      478,
      574,
      701,
      832,
      969,
      1086,
      1240
    ],
    [
      86,
      213,
      335,
      479,
      575,
      702,
      833,
      970,
      1087,
      1241
    ],
    [
      87,
      214,
      336,
      480,
      576,
      703,
      834,
      971,
      1088,
      1242
    ],
    [
      88,
      215,
      337,
      481,
      577,
      704,
      835,
      972,
      1089,
      1243
    ],
    [
      89,
      216,
      338,
      482,
      578,
      705,
      836,
      973,
      1090,
      1244
    ],
    [
      90,
      217,
      339,
      483,
      579,
      706,
      837,
      974,
      1091,
      1245
    ],
    [
      91,
      218,
      340,
      484,
      580,
      707,
      838,
      975,
      1092,
      1246
    ],
    [
      92,
      219,
      341,
      485,
      581,
      708,
      839,
      976,
      1093,
      1247
    ],
    [
      93,
      220,
      342,
      486,
      582,
      709,
      840,
      977,
      1094,
      1248
    ],
    [
      94,
      221,
      343,
      487,
      583,
      710,
      841,
      978,
      1095,
      1249
    ],
    [
      95,
      222,
      344,
      488,
      584,
      711,
      842,
      979,
      1096,
      1250
    ],
    [
      96,
      223,
      345,
      489,
      585,
      712,
      843,
      980,
      1097,
      1251
    ],
    [
      97,
      224,
      346,
      490,
      586,
      713,
      844,
      981,
      1098,
      1252
    ],
    [
      98,
      225,
      347,
      491,
      587,
      714,
      845,
      982,
      1099,
      1253
    ],
    [
      99,
      226,
      348,
      492,
      588,
      715,
      846,
      983,
      1100,
      1254
    ],
    [
      100,
      227,
      349,
      493,
      589,
      716,
      847,
      984,
      1101,
      1255
    ],
    [
      101,
      228,
      350,
      494,
      590,
      717,
      848,
      985,
      1102,
      1256
    ],
    [
      102,
      229,
      351,
      495,
      591,
      718,
      849,
      986,
      1103,
      1257
    ],
    [
      103,
      230,
      352,
      496,
      592,
      719,
      850,
      987,
      1104,
      1258
    ],
    [
      104,
      231,
      353,
      497,
      593,
      720,
      851,
      988,
      1105,
      1259
    ],
    [
      105,
      232,
      354,
      498,
      594,
      721,
      852,
      989,
      1106,
      1260
    ],
    [
      106,
      233,
      355,
      499,
      595,
      722,
      853,
      990,
      1107,
      1261
    ],
    [
      107,
      234,
      356,
      500,
      596,
      723,
      854,
      991,
      1108,
      1262
    ],
    [
      108,
      235,
      357,
      501,
      597,
      724,
      855,
      992,
      1109,
      1263
    ],
    [
      109,
      236,
      358,
      502,
      598,
      725,
      856,
      993,
      1110,
      1264
    ],
    [
      110,
      237,
      359,
      503,
      599,
      726,
      857,
      994,
      1111,
      1265
    ],
    [
      111,
      238,
      360,
      504,
      600,
      727,
      858,
      995,
      1112,
      1266
    ],
    [
      112,
      239,
      361,
      505,
      601,
      728,
      859,
      996,
      1113,
      1267
    ],
    [
      113,
      240,
      362,
      506,
      602,
      729,
      860,
      997,
      1114,
      1268
    ],
    [
      114,
      241,
      363,
      507,
      603,
      730,
      861,
      998,
      1115,
      1269
    ],
    [
      115,
      242,
      364,
      381,
      604,
      731,
      862,
      999,
      1116,
      1143
    ],
    [
      116,
      243,
      365,
      382,
      605,
      732,
      863,
      1000,
      1117,
      1144
    ],
    [
      117,
      244,
      366,
      383,
      606,
      733,
      864,
      1001,
      1118,
      1145
    ],
    [
      118,
      245,
      367,
      384,
      607,
      734,
      865,
      1002,
      1119,
      1146
    ],
    [
      119,
      246,
      368,
      385,
      608,
      735,
      866,
      1003,
      1120,
      1147
    ],
    [
      120,
      247,
      369,
      386,
      609,
      736,
      867,
      1004,
      1121,
      1148
    ],
    [
      121,
      248,
      370,
      387,
      610,
      737,
      868,
      1005,
      1122,
      1149
    ],
    [
      122,
      249,
      371,
      388,
      611,
      738,
      869,
      1006,
      1123,
      1150
    ],
    [
      123,
      250,
      372,
      389,
      612,
      739,
      870,
      1007,
      1124,
      1151
    ],
    [
      124,
      251,
      373,
      390,
      613,
      740,
      871,
      1008,
      1125,
      1152
    ],
    [
      125,
      252,
      374,
      391,
      614,
      741,
      872,
      1009,
      1126,
      1153
    ],
    [
      126,
      253,
      375,
      392,
      615,
      742,
      873,
      1010,
      1127,
      1154
    ],
    [
      0,
      152,
      377,
      407,
      534,
      728,
      855,
      914,
      1016,
      1266
    ],
    [
      1,
      153,
      378,
      408,
      535,
      729,
      856,
      915,
      1017,
      1267
    ],
    [
      2,
      154,
      379,
      409,
      536,
      730,
      857,
      916,
      1018,
      1268
    ],
    [
      3,
      155,
      380,
      410,
      537,
      731,
      858,
      917,
      1019,
      1269
    ],
    [
      4,
      156,
      254,
      411,
      538,
      732,
      859,
      918,
      1020,
      1143
    ],
    [
      5,
      157,
      255,
      412,
      539,
      733,
      860,
      919,
      1021,
      1144
    ],
    [
      6,
      158,
      256,
      413,
      540,
      734,
      861,
      920,
      1022,
      1145
    ],
    [
      7,
      159,
      257,
      414,
      541,
      735,
      862,
      921,
      1023,
      1146
    ],
    [
      8,
      160,
      258,
      415,
      542,
      736,
      863,
      922,
      1024,
      1147
    ],
    [
      9,
      161,
      259,
      416,
      543,
      737,
      864,
      923,
      1025,
      1148
    ],
    [
      10,
      162,
      260,
      417,
      544,
      738,
      865,
      924,
      1026,
      1149
    ],
    [
      11,
      163,
      261,
      418,
      545,
      739,
      866,
      925,
      1027,
      1150
    ],
    [
      12,
      164,
      262,
      419,
      546,
      740,
      867,
      926,
      1028,
      1151
    ],
    [
      13,
      165,
      263,
      420,
      547,
      741,
      868,
      927,
      1029,
      1152
    ],
    [
      14,
      166,
      264,
      421,
      548,
      742,
      869,
      928,
      1030,
      1153
    ],
    [
      15,
      167,
      265,
      422,
      549,
      743,
      870,
      929,
      1031,
      1154
    ],
    [
      16,
      168,
      266,
      423,
      550,
      744,
      871,
      930,
      1032,
      1155
    ],
    [
      17,
      169,
      267,
      424,
      551,
      745,
      872,
      931,
      1033,
      1156
    ],
    [
      18,
      170,
      268,
      425,
      552,
      746,
      873,
      932,
      1034,
      1157
    ],
    [
      19,
      171,
      269,
      426,
      553,
      747,
      874,
      933,
      1035,
      1158
    ],
    [
      20,
      172,
      270,
      427,
      554,
      748,
      875,
      934,
      1036,
      1159
    ],
    [
      21,
      173,
      271,
      428,
      555,
      749,
      876,
      935,
      1037,
      1160
    ],
    [
      22,
      174,
      272,
      429,
      556,
      750,
      877,
      936,
      1038,
      1161
    ],
    [
      23,
      175,
      273,
      430,
      557,
      751,
      878,
      937,
      1039,
      1162
    ],
    [
      24,
      176,
      274,
      431,
      558,
      752,
      879,
      938,
      1040,
      1163
    ],
    [
      25,
      177,
      275,
      432,
      559,
      753,
      880,
      939,
      1041,
      1164
    ],
    [
      26,
      178,
      276,
      433,
      560,
      754,
      881,
      940,
      1042,
      1165
    ],
    [
      27,
      179,
      277,
      434,
      561,
      755,
      882,
      941,
      1043,
      1166
    ],
    [
      28,
      180,
      278,
      435,
      562,
      756,
      883,
      942,
      1044,
      1167
    ],
    [
      29,
      181,
      279,
      436,
      563,
      757,
      884,
      943,
      1045,
      1168
    ],
    [
      30,
      182,
      280,
      437,
      564,
      758,
      885,
      944,
      1046,
      1169
    ],
    [
      31,
      183,
      281,
      438,
      565,
      759,
      886,
      945,
      1047,
      1170
    ],
    [
      32,
      184,
      282,
      439,
      566,
      760,
      887,
      946,
      1048,
      1171
    ],
    [
      33,
      185,
      283,
      440,
      567,
      761,
      888,
      947,
      1049,
      1172
    ],
    [
      34,
      186,
      284,
      441,
      568,
      635,
      762,
      948,
      1050,
      1173
    ],
    [
      35,
      187,
      285,
      442,
      569,
      636,
      763,
      949,
      1051,
      1174
    ],
    [
      36,
      188,
      286,
      443,
      570,
      637,
      764,
      950,
      1052,
      1175
    ],
    [
      37,
      189,
      287,
      444,
      571,
      638,
      765,
      951,
      1053,
      1176
    ],
    [
      38,
      190,
      288,
      445,
      572,
      639,
      766,
      952,
      1054,
      1177
    ],
    [
      39,
      191,
      289,
      446,
      573,
      640,
      767,
      953,
      1055,
      1178
    ],
    [
      40,
      192,
      290,
      447,
      574,
      641,
      768,
      954,
      1056,
      1179
    ],
    [
      41,
      193,
      291,
      448,
      575,
      642,
      769,
      955,
      1057,
      1180
    ],
    [
      42,
      194,
      292,
      449,
      576,
      643,
      770,
      956,
      1058,
      1181
    ],
    [
      43,
      195,
      293,
      450,
      577,
      644,
      771,
      957,
      1059,
      1182
    ],
    [
      44,
      196,
      294,
      451,
      578,
      645,
      772,
      958,
      1060,
      1183
    ],
    [
      45,
      197,
      295,
      452,
      579,
      646,
      773,
      959,
      1061,
      1184
    ],
    [
      46,
      198,
      296,
      453,
      580,
      647,
      774,
      960,
      1062,
      1185
    ],
    [
      47,
      199,
      297,
      454,
      581,
      648,
      775,
      961,
      1063,
      1186
    ],
    [
      48,
      200,
      298,
      455,
      582,
      649,
      776,
      962,
      1064,
      1187
    ],
    [
      49,
      201,
      299,
      456,
      583,
      650,
      777,
      963,
      1065,
      1188
    ],
    [
      50,
      202,
      300,
      457,
      584,
      651,
      778,
      964,
      1066,
      1189
    ],
    [
      51,
      203,
      301,
      458,
      585,
      652,
      779,
      965,
      1067,
      1190
    ],
    [
      52,
      204,
      302,
      459,
      586,
      653,
      780,
      966,
      1068,
      1191
    ],
    [
      53,
      205,
      303,
      460,
      587,
      654,
      781,
      967,
      1069,
      1192
    ],
    [
      54,
      206,
      304,
      461,
      588,
      655,
      782,
      968,
      1070,
      1193
    ],
    [
      55,
      207,
      305,
      462,
      589,
      656,
      783,
      969,
      1071,
      1194
    ],
    [
      56,
      208,
      306,
      463,
      590,
      657,
      784,
      970,
      1072,
      1195
    ],
    [
      57,
      209,
      307,
      464,
      591,
      658,
      785,
      971,
      1073,
      1196
    ],
    [
      58,
      210,
      308,
      465,
      592,
      659,
      786,
      972,
      1074,
      1197
    ],
    [
      59,
      211,
      309,
      466,
      593,
      660,
      787,
      973,
      1075,
      1198
    ],
    [
      60,
      212,
      310,
      467,
      594,
      661,
      788,
      974,
      1076,
      1199
    ],
    [
      61,
      213,
      311,
      468,
      595,
      662,
      789,
      975,
      1077,
      1200
    ],
    [
      62,
      214,
      312,
      469,
      596,
      663,
      790,
      976,
      1078,
      1201
    ],
    [
      63,
      215,
      313,
      470,
      597,
      664,
      791,
      977,
      1079,
      1202
    ],
    [
      64,
      216,
      314,
      471,
      598,
      665,
      792,
      978,
      1080,
      1203
    ],
    [
      65,
      217,
      315,
      472,
      599,
      666,
      793,
      979,
      1081,
      1204
    ],
    [
      66,
      218,
      316,
      473,
      600,
      667,
      794,
      980,
      1082,
      1205
    ],
    [
      67,
      219,
      317,
      474,
      601,
      668,
      795,
      981,
      1083,
      1206
    ],
    [
      68,
      220,
      318,
      475,
      602,
      669,
      796,
      982,
      1084,
      1207
    ],
    [
      69,
      221,
      319,
      476,
      603,
      670,
      797,
      983,
      1085,
      1208
    ],
    [
      70,
      222,
      320,
      477,
      604,
      671,
      798,
      984,
      1086,
      1209
    ],
    [
      71,
      223,
      321,
      478,
      605,
      672,
      799,
      985,
      1087,
      1210
    ],
    [
      72,
      224,
      322,
      479,
      606,
      673,
      800,
      986,
      1088,
      1211
    ],
    [
      73,
      225,
      323,
      480,
      607,
      674,
      801,
      987,
      1089,
      1212
    ],
    [
      74,
      226,
      324,
      481,
      608,
      675,
      802,
      988,
      1090,
      1213
    ],
    [
      75,
      227,
      325,
      482,
      609,
      676,
      803,
      989,
      1091,
      1214
    ],
    [
      76,
      228,
      326,
      483,
      610,
      677,
      804,
      990,
      1092,
      1215
    ],
    [
      77,
      229,
      327,
      484,
      611,
      678,
      805,
      991,
      1093,
      1216
    ],
    [
      78,
      230,
      328,
      485,
      612,
      679,
      806,
      992,
      1094,
      1217
    ],
    [
      79,
      231,
      329,
      486,
      613,
      680,
      807,
      993,
      1095,
      1218
    ],
    [
      80,
      232,
      330,
      487,
      614,
      681,
      808,
      994,
      1096,
      1219
    ],
    [
      81,
      233,
      331,
      488,
      615,
      682,
      809,
      995,
      1097,
      1220
    ],
    [
      82,
      234,
      332,
      489,
      616,
      683,
      810,
      996,
      1098,
      1221
    ],
    [
      83,
      235,
      333,
      490,
      617,
      684,
      811,
      997,
      1099,
      1222
    ],
    [
      84,
      236,
      334,
      491,
      618,
      685,
      812,
      998,
      1100,
      1223
    ],
    [
      85,
      237,
      335,
      492,
      619,
      686,
      813,
      999,
      1101,
      1224
    ],
    [
      86,
      238,
      336,
      493,
      620,
      687,
      814,
      1000,
      1102,
      1225
    ],
    [
      87,
      239,
      337,
      494,
      621,
      688,
      815,
      1001,
      1103,
      1226
    ],
    [
      88,
      240,
      338,
      495,
      622,
      689,
      816,
      1002,
      1104,
      1227
    ],
    [
      89,
      241,
      339,
      496,
      623,
      690,
      817,
      1003,
      1105,
      1228
    ],
    [
      90,
      242,
      340,
      497,
      624,
      691,
      818,
      1004,
      1106,
      1229
    ],
    [
      91,
      243,
      341,
      498,
      625,
      692,
      819,
      1005,
      1107,
      1230
    ],
    [
      92,
      244,
      342,
      499,
      626,
      693,
      820,
      1006,
      1108,
      1231
    ],
    [
      93,
      245,
      343,
      500,
      627,
      694,
      821,
      1007,
      1109,
      1232
    ],
    [
      94,
      246,
      344,
      501,
      628,
      695,
      822,
      1008,
      1110,
      1233
    ],
    [
      95,
      247,
      345,
      502,
      629,
      696,
      823,
      1009,
      1111,
      1234
    ],
    [
      96,
      248,
      346,
      503,
      630,
      697,
      824,
      1010,
      1112,
      1235
    ],
    [
      97,
      249,
      347,
      504,
      631,
      698,
      825,
      1011,
      1113,
      1236
    ],
    [
      98,
      250,
      348,
      505,
      632,
      699,
      826,
      1012,
      1114,
      1237
    ],
    [
      99,
      251,
      349,
      506,
      633,
      700,
      827,
      1013,
      1115,
      1238
    ],
    [
      100,
      252,
      350,
      507,
      634,
      701,
      828,
      1014,
      1116,
      1239
    ],
    [
      101,
      253,
      351,
      381,
      508,
      702,
      829,
      1015,
      1117,
      1240
    ],
    [
      102,
      127,
      352,
      382,
      509,
      703,
      830,
      889,
      1118,
      1241
    ],
    [
      103,
      128,
      353,
      383,
      510,
      704,
      831,
      890,
      1119,
      1242
    ],
    [
      104,
      129,
      354,
      384,
      511,
      705,
      832,
      891,
      1120,
      1243
    ],
    [
      105,
      130,
      355,
      385,
      512,
      706,
      833,
      892,
      1121,
      1244
    ],
    [
      106,
      131,
      356,
      386,
      513,
      707,
      834,
      893,
      1122,
      1245
    ],
    [
      107,
      132,
      357,
      387,
      514,
      708,
      835,
      894,
      1123,
      1246
    ],
    [
      108,
      133,
      358,
      388,
      515,
      709,
      836,
      895,
      1124,
      1247
    ],
    [
      109,
      134,
      359,
      389,
      516,
      710,
      837,
      896,
      1125,
      1248
    ],
    [
      110,
      135,
      360,
      390,
      517,
      711,
      838,
      897,
      1126,
      1249
    ],
    [
      111,
      136,
      361,
      391,
      518,
      712,
      839,
      898,
      1127,
      1250
    ],
    [
      112,
      137,
      362,
      392,
      519,
      713,
      840,
      899,
      1128,
      1251
    ],
    [
      113,
      138,
      363,
      393,
      520,
      714,
      841,
      900,
      1129,
      1252
    ],
    [
      114,
      139,
      364,
      394,
      521,
      715,
      842,
      901,
      1130,
      1253
    ],
    [
      115,
      140,
      365,
      395,
      522,
      716,
      843,
      902,
      1131,
      1254
    ],
    [
      116,
      141,
      366,
      396,
      523,
      717,
      844,
      903,
      1132,
      1255
    ],
    [
      117,
      142,
      367,
      397,
      524,
      718,
      845,
      904,
      1133,
      1256
    ],
    [
      118,
      143,
      368,
      398,
      525,
      719,
      846,
      905,
      1134,
      1257
    ],
    [
      119,
      144,
      369,
      399,
      526,
      720,
      847,
      906,
      1135,
      1258
    ],
    [
      120,
      145,
      370,
      400,
      527,
      721,
      848,
      907,
      1136,
      1259
    ],
    [
      121,
      146,
      371,
      401,
      528,
      722,
      849,
      908,
      1137,
      1260
    ],
    [
      122,
      147,
      372,
      402,
      529,
      723,
      850,
      909,
      1138,
      1261
    ],
    [
      123,
      148,
      373,
      403,
      530,
      724,
      851,
      910,
      1139,
      1262
    ],
    [
      124,
      149,
      374,
      404,
      531,
      725,
      852,
      911,
      1140,
      1263
    ],
    [
      125,
      150,
      375,
      405,
      532,
      726,
      853,
      912,
      1141,
      1264
    ],
    [
      126,
      151,
      376,
      406,
      533,
      727,
      854,
      913,
      1142,
      1265
    ],
    [
      0,
      208,
      350,
      477,
      589,
      702,
      873,
      1000,
      1083,
      1143
    ],
    [
      1,
      209,
      351,
      478,
      590,
      703,
      874,
      1001,
      1084,
      1144
    ],
    [
      2,
      210,
      352,
      479,
      591,
      704,
      875,
      1002,
      1085,
      1145
    ],
    [
      3,
      211,
      353,
      480,
      592,
      705,
      876,
      1003,
      1086,
      1146
    ],
    [
      4,
      212,
      354,
      481,
      593,
      706,
      877,
      1004,
      1087,
      1147
    ],
    [
      5,
      213,
      355,
      482,
      594,
      707,
      878,
      1005,
      1088,
      1148
    ],
    [
      6,
      214,
      356,
      483,
      595,
      708,
      879,
      1006,
      1089,
      1149
    ],
    [
      7,
      215,
      357,
      484,
      596,
      709,
      880,
      1007,
      1090,
      1150
    ],
    [
      8,
      216,
      358,
      485,
      597,
      710,
      881,
      1008,
      1091,
      1151
    ],
    [
      9,
      217,
      359,
      486,
      598,
      711,
      882,
      1009,
      1092,
      1152
    ],
    [
      10,
      218,
      360,
      487,
      599,
      712,
      883,
      1010,
      1093,
      1153
    ],
    [
      11,
      219,
      361,
      488,
      600,
      713,
      884,
      1011,
      1094,
      1154
    ],
    [
      12,
      220,
      362,
      489,
      601,
      714,
      885,
      1012,
      1095,
      1155
    ],
    [
      13,
      221,
      363,
      490,
      602,
      715,
      886,
      1013,
      1096,
      1156
    ],
    [
      14,
      222,
      364,
      491,
      603,
      716,
      887,
      1014,
      1097,
      1157
    ],
    [
      15,
      223,
      365,
      492,
      604,
      717,
      888,
      1015,
      1098,
      1158
    ],
    [
      16,
      224,
      366,
      493,
      605,
      718,
      762,
      889,
      1099,
      1159
    ],
    [
      17,
      225,
      367,
      494,
      606,
      719,
      763,
      890,
      1100,
      1160
    ],
    [
      18,
      226,
      368,
      495,
      607,
      720,
      764,
      891,
      1101,
      1161
    ],
    [
      19,
      227,
      369,
      496,
      608,
      721,
      765,
      892,
      1102,
      1162
    ],
    [
      20,
      228,
      370,
      497,
      609,
      722,
      766,
      893,
      1103,
      1163
    ],
    [
      21,
      229,
      371,
      498,
      610,
      723,
      767,
      894,
      1104,
      1164
    ],
    [
      22,
      230,
      372,
      499,
      611,
      724,
      768,
      895,
      1105,
      1165
    ],
    [
      23,
      231,
      373,
      500,
      612,
      725,
      769,
      896,
      1106,
      1166
    ],
    [
      24,
      232,
      374,
      501,
      613,
      726,
      770,
      897,
      1107,
      1167
    ],
    [
      25,
      233,
      375,
      502,
      614,
      727,
      771,
      898,
      1108,
      1168
    ],
    [
      26,
      234,
      376,
      503,
      615,
      728,
      772,
      899,
      1109,
      1169
    ],
    [
      27,
      235,
      377,
      504,
      616,
      729,
      773,
      900,
      1110,
      1170
    ],
    [
      28,
      236,
      378,
      505,
      617,
      730,
      774,
      901,
      1111,
      1171
    ],
    [
      29,
      237,
      379,
      506,
      618,
      731,
      775,
      902,
      1112,
      1172
    ],
    [
      30,
      238,
      380,
      507,
      619,
      732,
      776,
      903,
      1113,
      1173
    ],
    [
      31,
      239,
      254,
      381,
      620,
      733,
      777,
      904,
      1114,
      1174
    ],
    [
      32,
      240,
      255,
      382,
      621,
      734,
      778,
      905,
      1115,
      1175
    ],
    [
      33,
      241,
      256,
      383,
      622,
      735,
      779,
      906,
      1116,
      1176
    ],
    [
      34,
      242,
      257,
      384,
      623,
      736,
      780,
      907,
      1117,
      1177
    ],
    [
      35,
      243,
      258,
      385,
      624,
      737,
      781,
      908,
      1118,
      1178
    ],
    [
      36,
      244,
      259,
      386,
      625,
      738,
      782,
      909,
      1119,
      1179
    ],
    [
      37,
      245,
      260,
      387,
      626,
      739,
      783,
      910,
      1120,
      1180
    ],
    [
      38,
      246,
      261,
      388,
      627,
      740,
      784,
      911,
      1121,
      1181
    ],
    [
      39,
      247,
      262,
      389,
      628,
      741,
      785,
      912,
      1122,
      1182
    ],
    [
      40,
      248,
      263,
      390,
      629,
      742,
      786,
      913,
      1123,
      1183
    ],
    [
      41,
      249,
      264,
      391,
      630,
      743,
      787,
      914,
      1124,
      1184
    ],
    [
      42,
      250,
      265,
      392,
      631,
      744,
      788,
      915,
      1125,
      1185
    ],
    [
      43,
      251,
      266,
      393,
      632,
      745,
      789,
      916,
      1126,
      1186
    ],
    [
      44,
      252,
      267,
      394,
      633,
      746,
      790,
      917,
      1127,
      1187
    ],
    [
      45,
      253,
      268,
      395,
      634,
      747,
      791,
      918,
      1128,
      1188
    ],
    [
      46,
      127,
      269,
      396,
      508,
      748,
      792,
      919,
      1129,
      1189
    ],
    [
      47,
      128,
      270,
      397,
      509,
      749,
      793,
      920,
      1130,
      1190
    ],
    [
      48,
      129,
      271,
      398,
      510,
      750,
      794,
      921,
      1131,
      1191
    ],
    [
      49,
      130,
      272,
      399,
      511,
      751,
      795,
      922,
      1132,
      1192
    ],
    [
      50,
      131,
      273,
      400,
      512,
      752,
      796,
      923,
      1133,
      1193
    ],
    [
      51,
      132,
      274,
      401,
      513,
      753,
      797,
      924,
      1134,
      1194
    ],
    [
      52,
      133,
      275,
      402,
      514,
      754,
      798,
      925,
      1135,
      1195
    ],
    [
      53,
      134,
      276,
      403,
      515,
      755,
      799,
      926,
      1136,
      1196
    ],
    [
      54,
      135,
      277,
      404,
      516,
      756,
      800,
      927,
      1137,
      1197
    ],
    [
      55,
      136,
      278,
      405,
      517,
      757,
      801,
      928,
      1138,
      1198
    ],
    [
      56,
      137,
      279,
      406,
      518,
      758,
      802,
      929,
      1139,
      1199
    ],
    [
      57,
      138,
      280,
      407,
      519,
      759,
      803,
      930,
      1140,
      1200
    ],
    [
      58,
      139,
      281,
      408,
      520,
      760,
      804,
      931,
      1141,
      1201
    ],
    [
      59,
      140,
      282,
      409,
      521,
      761,
      805,
      932,
      1142,
      1202
    ],
    [
      60,
      141,
      283,
      410,
      522,
      635,
      806,
      933,
      1016,
      1203
    ],
    [
      61,
      142,
      284,
      411,
      523,
      636,
      807,
      934,
      1017,
      1204
    ],
    [
      62,
      143,
      285,
      412,
      524,
      637,
      808,
      935,
      1018,
      1205
    ],
    [
      63,
      144,
      286,
      413,
      525,
      638,
      809,
      936,
      1019,
      1206
    ],
    [
      64,
      145,
      287,
      414,
      526,
      639,
      810,
      937,
      1020,
      1207
    ],
    [
      65,
      146,
      288,
      415,
      527,
      640,
      811,
      938,
      1021,
      1208
    ],
    [
      66,
      147,
      289,
      416,
      528,
      641,
      812,
      939,
      1022,
      1209
    ],
    [
      67,
      148,
      290,
      417,
      529,
      642,
      813,
      940,
      1023,
      1210
    ],
    [
      68,
      149,
      291,
      418,
      530,
      643,
      814,
      941,
      1024,
      1211
    ],
    [
      69,
      150,
      292,
      419,
      531,
      644,
      815,
      942,
      1025,
      1212
    ],
    [
      70,
      151,
      293,
      420,
      532,
      645,
      816,
      943,
      1026,
      1213
    ],
    [
      71,
      152,
      294,
      421,
      533,
      646,
      817,
      944,
      1027,
      1214
    ],
    [
      72,
      153,
      295,
      422,
      534,
      647,
      818,
      945,
      1028,
      1215
    ],
    [
      73,
      154,
      296,
      423,
      535,
      648,
      819,
      946,
      1029,
      1216
    ],
    [
      74,
      155,
      297,
      424,
      536,
      649,
      820,
      947,
      1030,
      1217
    ],
    [
      75,
      156,
      298,
      425,
      537,
      650,
      821,
      948,
      1031,
      1218
    ],
    [
      76,
      157,
      299,
      426,
      538,
      651,
      822,
      949,
      1032,
      1219
    ],
    [
      77,
      158,
      300,
      427,
      539,
      652,
      823,
      950,
      1033,
      1220
    ],
    [
      78,
      159,
      301,
      428,
      540,
      653,
      824,
      951,
      1034,
      1221
    ],
    [
      79,
      160,
      302,
      429,
      541,
      654,
      825,
      952,
      1035,
      1222
    ],
    [
      80,
      161,
      303,
      430,
      542,
      655,
      826,
      953,
      1036,
      1223
    ],
    [
      81,
      162,
      304,
      431,
      543,
      656,
      827,
      954,
      1037,
      1224
    ],
    [
      82,
      163,
      305,
      432,
      544,
      657,
      828,
      955,
      1038,
      1225
    ],
    [
      83,
      164,
      306,
      433,
      545,
      658,
      829,
      956,
      1039,
      1226
    ],
    [
      84,
      165,
      307,
      434,
      546,
      659,
      830,
      957,
      1040,
      1227
    ],
    [
      85,
      166,
      308,
      435,
      547,
      660,
      831,
      958,
      1041,
      1228
    ],
    [
      86,
      167,
      309,
      436,
      548,
      661,
      832,
      959,
      1042,
      1229
    ],
    [
      87,
      168,
      310,
      437,
      549,
      662,
      833,
      960,
      1043,
      1230
    ],
    [
      88,
      169,
      311,
      438,
      550,
      663,
      834,
      961,
      1044,
      1231
    ],
    [
      89,
      170,
      312,
      439,
      551,
      664,
      835,
      962,
      1045,
      1232
    ],
    [
      90,
      171,
      313,
      440,
      552,
      665,
      836,
      963,
      1046,
      1233
    ],
    [
      91,
      172,
      314,
      441,
      553,
      666,
      837,
      964,
      1047,
      1234
    ],
    [
      92,
      173,
      315,
      442,
      554,
      667,
      838,
      965,
      1048,
      1235
    ],
    [
      93,
      174,
      316,
      443,
      555,
      668,
      839,
      966,
      1049,
      1236
    ],
    [
      94,
      175,
      317,
      444,
      556,
      669,
      840,
      967,
      1050,
      1237
    ],
    [
      95,
      176,
      318,
      445,
      557,
      670,
      841,
      968,
      1051,
      1238
    ],
    [
      96,
      177,
      319,
      446,
      558,
      671,
      842,
      969,
      1052,
      1239
    ],
    [
      97,
      178,
      320,
      447,
      559,
      672,
      843,
      970,
      1053,
      1240
    ],
    [
      98,
      179,
      321,
      448,
      560,
      673,
      844,
      971,
      1054,
      1241
    ],
    [
      99,
      180,
      322,
      449,
      561,
      674,
      845,
      972,
      1055,
      1242
    ],
    [
      100,
      181,
      323,
      450,
      562,
      675,
      846,
      973,
      1056,
      1243
    ],
    [
      101,
      182,
      324,
      451,
      563,
      676,
      847,
      974,
      1057,
      1244
    ],
    [
      102,
      183,
      325,
      452,
      564,
      677,
      848,
      975,
      1058,
      1245
    ],
    [
      103,
      184,
      326,
      453,
      565,
      678,
      849,
      976,
      1059,
      1246
    ],
    [
      104,
      185,
      327,
      454,
      566,
      679,
      850,
      977,
      1060,
      1247
    ],
    [
      105,
      186,
      328,
      455,
      567,
      680,
      851,
      978,
      1061,
      1248
    ],
    [
      106,
      187,
      329,
      456,
      568,
      681,
      852,
      979,
      1062,
      1249
    ],
    [
      107,
      188,
      330,
      457,
      569,
      682,
      853,
      980,
      1063,
      1250
    ],
    [
      108,
      189,
      331,
      458,
      570,
      683,
      854,
      981,
      1064,
      1251
    ],
    [
      109,
      190,
      332,
      459,
      571,
      684,
      855,
      982,
      1065,
      1252
    ],
    [
      110,
      191,
      333,
      460,
      572,
      685,
      856,
      983,
      1066,
      1253
    ],
    [
      111,
      192,
      334,
      461,
      573,
      686,
      857,
      984,
      1067,
      1254
    ],
    [
      112,
      193,
      335,
      462,
      574,
      687,
      858,
      985,
      1068,
      1255
    ],
    [
      113,
      194,
      336,
      463,
      575,
      688,
      859,
      986,
      1069,
      1256
    ],
    [
      114,
      195,
      337,
      464,
      576,
      689,
      860,
      987,
      1070,
      1257
    ],
    [
      115,
      196,
      338,
      465,
      577,
      690,
      861,
      988,
      1071,
      1258
    ],
    [
      116,
      197,
      339,
      466,
      578,
      691,
      862,
      989,
      1072,
      1259
    ],
    [
      117,
      198,
      340,
      467,
      579,
      692,
      863,
      990,
      1073,
      1260
    ],
    [
      118,
      199,
      341,
      468,
      580,
      693,
      864,
      991,
      1074,
      1261
    ],
    [
      119,
      200,
      342,
      469,
      581,
      694,
      865,
      992,
      1075,
      1262
    ],
    [
      120,
      201,
      343,
      470,
      582,
      695,
      866,
      993,
      1076,
      1263
    ],
    [
      121,
      202,
      344,
      471,
      583,
      696,
      867,
      994,
      1077,
      1264
    ],
    [
      122,
      203,
      345,
      472,
      584,
      697,
      868,
      995,
      1078,
      1265
    ],
    [
      123,
      204,
      346,
      473,
      585,
      698,
      869,
      996,
      1079,
      1266
    ],
    [
      124,
      205,
      347,
      474,
      586,
      699,
      870,
      997,
      1080,
      1267
    ],
    [
      125,
      206,
      348,
      475,
      587,
      700,
      871,
      998,
      1081,
      1268
    ],
    [
      126,
      207,
      349,
      476,
      588,
      701,
      872,
      999,
      1082,
      1269
    ]
  ]
}


==> anc/j4__lower34_independent_review.json <==
{
  "passed": true,
  "review": "Independent stopped round17 checkpoint, transcript, global coverage and physical code review",
  "job": 9489047,
  "wave": "w32_round17",
  "round_receipts_checked": 11,
  "round_receipts_excluded": 11,
  "checkpoint_blobs_verified": 11,
  "previous_coverage": 1989,
  "complete_partitions": 2000,
  "missing_partitions": 0,
  "cumulative_receipt_hashes_verified": 10349,
  "frontier_signature": [
    4797655,
    "11000366957559476004",
    10
  ],
  "frontier_owned_sum": 4797655,
  "physical_n": 1270,
  "physical_k": 260,
  "physical_sector_exchange_verified": true,
  "physical_even_kernels_verified": true,
  "physical_upper70_verified": true,
  "distance_lower": 34,
  "distance_upper": 70,
  "exact": false,
  "certificate_sha256": "418c58d79b35d23fecb0b8414321957e87363f85b118ca94c744702be8625f1e",
  "checkpoints": [
    {
      "shard": 1999,
      "identity": "06f58ff4bc395d83935e9632d7cdd60297286cc9940a07314e36a1343119290d",
      "checkpoint_sha256": "6bfac2530d42b3b40ddeda786308e0968bf06895163dd6c2b1464752e55657ec",
      "saved_nodes": 3855043856,
      "terminal_nodes": 3859025122,
      "chain_length": 23
    },
    {
      "shard": 1911,
      "identity": "9573d915fcf86e2a2e05832ffded48f681a25907537f7461e48e5f33dcabe137",
      "checkpoint_sha256": "5f4615c78d7f17885f036dde6a775ea070637519f4bb070e30df7e61b701ed61",
      "saved_nodes": 3710447083,
      "terminal_nodes": 3718872685,
      "chain_length": 24
    },
    {
      "shard": 1952,
      "identity": "49c082cb2879d392ecd5223721f0941c83e2655ac7375e2d4049f342bb22346e",
      "checkpoint_sha256": "3052203151d970651811ed72b80a849a237337d9e0def850a88db05254496ff1",
      "saved_nodes": 3713432012,
      "terminal_nodes": 3715895985,
      "chain_length": 23
    },
    {
      "shard": 1991,
      "identity": "80e7a70eb38c3859d0348b301f348610d4e6b21c148892b8789ecbe32eb02ca4",
      "checkpoint_sha256": "f8813acb951e1873f1db457e24fdbaa11422489dcb2bc4b7b0eedde3e2097c2b",
      "saved_nodes": 3902042245,
      "terminal_nodes": 3902832278,
      "chain_length": 23
    },
    {
      "shard": 1957,
      "identity": "36211306b752d882ac6b382392b04487fb86ffeec354f7bbe55a206243a4e41a",
      "checkpoint_sha256": "fb85457dd9b1ad5f7a7c9486ef82f47485e26973a310de61bfc365c074956c23",
      "saved_nodes": 3606466337,
      "terminal_nodes": 3613959851,
      "chain_length": 23
    },
    {
      "shard": 1976,
      "identity": "7660531c375dce0d04ba890be51c84a81196c4d70726644530e34e0cd3ae7234",
      "checkpoint_sha256": "f8ea6a11a49c07870bab9846a815d318a81a2cbbd58aba076546852fe79b9b7f",
      "saved_nodes": 3821413501,
      "terminal_nodes": 3831635334,
      "chain_length": 23
    },
    {
      "shard": 1871,
      "identity": "a3a0b836d735625871e55e23f477e23cf73de6b41c27b84e83f4dfb91c858196",
      "checkpoint_sha256": "43e6b2e66534e0acfd431d2a5a723e1a7421629f8b9d8b47f072b55fe0dc55f8",
      "saved_nodes": 3945912512,
      "terminal_nodes": 3957064258,
      "chain_length": 25
    },
    {
      "shard": 1881,
      "identity": "4c82a9cd103c60a5c7cb8475ae88d1a3e8c6cc96657daccd4404bd44ac52fa0a",
      "checkpoint_sha256": "f5b9d1c63f4bb1e4a9d8cdc3970f9dd547d6caaf002caede4911ce2711d8afbf",
      "saved_nodes": 3871800660,
      "terminal_nodes": 3882547393,
      "chain_length": 25
    },
    {
      "shard": 1904,
      "identity": "91a2aa28aec579bbb49da9ef30b08e8f91456dd68820179eb3361227f1aad0e1",
      "checkpoint_sha256": "27022de04960496e4c301ac37dba592ce58777efa4ede6f6a734756e71884ede",
      "saved_nodes": 3757583765,
      "terminal_nodes": 3760361229,
      "chain_length": 25
    },
    {
      "shard": 1811,
      "identity": "d7e8ceff0fcc1882afb5de32731950b97ab6c67c1573710a2595b9d13640ea32",
      "checkpoint_sha256": "a851f915a4d79a74983d7a36ddb976935cdb91ac50899aef45a4865abb5dcdbb",
      "saved_nodes": 4435756226,
      "terminal_nodes": 4443353110,
      "chain_length": 26
    },
    {
      "shard": 1883,
      "identity": "eb1a9ae57f5e693eb93628f82e178285fc53b1629c80ea13a095e95c1774651c",
      "checkpoint_sha256": "7237eecc19b6be54028d91261f03bdad990901da7271fe0104219a386a632e04",
      "saved_nodes": 4036054022,
      "terminal_nodes": 4047701745,
      "chain_length": 26
    }
  ],
  "checked_at": 1795186110.610351
}

